Components of the nested Hilbert scheme of few points

We study the existence and the schematic structure of elementary components of the nested Hilbert scheme on a smooth quasi-projective variety. More precisely, we establish a new lower bound for the existence of non-smoothable nestings of fat points on a smooth $n$-fold, for $n\geqslant 4$. Moreover, we develop a systematic method for building generically non-reduced elementary components. We also investigate the irreducibility of the Hilbert scheme of points on a singular hypersurface of $\mathbb A^3$. Explicitly, we show that the Hilbert scheme of points on a hypersurface of $\mathbb{A}^3$ having a singularity of multiplicity at least 5 admits elementary components.

==> anc/HilbertAndQuotSchemesOfPoints.m2 <==
newPackage("HilbertAndQuotSchemesOfPoints",
           Version => "beta",
	   Date => "April 2024",
           Authors => {
	               {Name => "Paolo Lella", Email => "paolo.lella@polimi.it", HomePage => "http://www.paololella.it/"}
    	              },
	   Configuration => {
	       "TangentSpaceSymbol"=> "T",
	       "DualNumbersSymbol"=>"E",
	       "AffineLineSymbol"=>"t"
	       },
	   Headline => "Hilbert and Quot schemes of points",
	   PackageExports => {"StronglyStableIdeals"},
	   PackageImports => {"gfanInterface","Truncations","Polyhedra","TangentCone","Elimination","Core","OldChainComplexes"},
	   Keywords => {"Hilbert scheme","Quot scheme","Deformation Theory"}
	  )
      
TSV = (options HilbertAndQuotSchemesOfPoints).Configuration#"TangentSpaceSymbol"
DNV = (options HilbertAndQuotSchemesOfPoints).Configuration#"DualNumbersSymbol"
ALV = (options HilbertAndQuotSchemesOfPoints).Configuration#"AffineLineSymbol"

export {
    -- objects
    "ParameterSpacePoint",
    "HilbertSchemePoint",
    "QuotSchemePoint",
    "NestedHilbertSchemePoint",
    "NestedQuotSchemePoint",
    "TangentSpace",
    "TangentSpaceHilbertScheme",
    "TangentSpaceQuotScheme",
    "TangentSpaceNestedHilbertScheme",
    "TangentSpaceNestedQuotScheme",
    "Deformation",
    "TangentVector",
    "TangentVectorHilbertScheme",
    "TangentVectorQuotScheme",
    "TangentVectorNestedHilbertScheme",
    "TangentVectorNestedQuotScheme",

    -- methods for Hilbert and Quot schemes
    "hilbertSchemePoint",
    "quotSchemePoint",
    "nestedHilbertSchemePoint",
    "nestedQuotSchemePoint",
    "affineChartOrigin",
    "hasTorusLimitAtInfinity",
    "torusLimitAtInfinity",
    "torusLimitAtZero",
    
    -- methods for tangent spaces
    "tangentSpace",
    "subspace",
    "getTangentVector",
    "getRandomTangentVector",
    "firstOrderDeformations",
    "trivialNegativeTangentVectors",
    "hasTNTproperty",

    -- methods for deformations/obstructions
    "deformationOrder",
    "getFiber",
    "getSpecialFiber",
    "getGeneralFiber",
    "getRandomFiber",
    "isObstructed",
    "isUnobstructed",
    "extendDeformation",
    "liftDeformation",
    "obstruction",
    
    -- options
    "AffineChart",
    "BBplus",
    "MaxOrder"
}


--------------------------------------------------------------------------------
-- new objects
--------------------------------------------------------------------------------
ParameterSpacePoint = new Type of HashTable
HilbertSchemePoint = new Type of ParameterSpacePoint
QuotSchemePoint = new Type of ParameterSpacePoint
NestedHilbertSchemePoint = new Type of ParameterSpacePoint
NestedQuotSchemePoint = new Type of ParameterSpacePoint

Deformation = new Type of HashTable

TangentSpace = new Type of Deformation
TangentSpaceHilbertScheme = new Type of TangentSpace
TangentSpaceQuotScheme = new Type of TangentSpace
TangentSpaceNestedHilbertScheme = new Type of TangentSpace
TangentSpaceNestedQuotScheme = new Type of TangentSpace

TangentVector = new Type of Deformation
TangentVectorHilbertScheme = new Type of TangentVector
TangentVectorQuotScheme = new Type of TangentVector
TangentVectorNestedHilbertScheme = new Type of TangentVector
TangentVectorNestedQuotScheme = new Type of TangentVector


--------------------------------------------------------------------------------
-- internal symbols, used as keys of HashTable
--------------------------------------------------------------------------------
protect AffineChartOrigin
protect StableSet
protect Generators
protect ListOfMB
protect CoordinateRing
protect MB
protect IsHomogeneous
protect Length
protect BBplus
protect RK
protect DefBase
protect DefOrder
protect DualNumbers
protect FirstOrderDefRing
protect Full
protect Basis
protect Computed



--------------------------------------------------------------------------------
-- METHODS FOR ParameterSpacePoint 
--------------------------------------------------------------------------------
net ParameterSpacePoint := point -> ( return net point.MB; )
ring ParameterSpacePoint := point -> ( return point.CoordinateRing; )
coefficientRing ParameterSpacePoint := point -> ( return coefficientRing point.CoordinateRing; )
generators ParameterSpacePoint := opts -> point -> ( return generators point.MB; )
isHomogeneous ParameterSpacePoint := point -> ( return point.IsHomogeneous; )


----- begin hasTNTproperty -----------------------------------------------------
hasTNTproperty = method(TypicalValue => Boolean)
hasTNTproperty ParameterSpacePoint := point -> ( return hasTNTproperty tangentSpace point; )
hasTNTproperty TangentSpace := ts -> (

    if not ts.BBplus then (
	    << "\t-- warning: answer may not be corrected (the deformed point is neither homogeneous nor described in the affine chart of its torus limit at infinity)" << endl;
    );

    return hilbertFunction(-infinity,-1,ts) == numgens ring ts;
)
----- end hasTNTproperty -------------------------------------------------------

----- begin centerOfAffineChart ------------------------------------------------
affineChartOrigin = method (TypicalValue => ParameterSpacePoint)
affineChartOrigin ParameterSpacePoint := point -> (
    if instance(point,HilbertSchemePoint) then return hilbertSchemePoint point.MB.AffineChartOrigin;
    if instance(point,QuotSchemePoint) then return quotSchemePoint point.MB.AffineChartOrigin;
    if instance(point,NestedHilbertSchemePoint) then return nestedHilbertSchemePoint point.MB.AffineChartOrigin;
    if instance(point,NestedQuotSchemePoint) then return nestedQuotSchemePoint point.MB.AffineChartOrigin;
)
----- end centerOfAffineChart --------------------------------------------------

----- begin hilbertSchemePoint -------------------------------------------------
hilbertSchemePoint = method(TypicalValue => HilbertSchemePoint, Options=>{AffineChart=>null})
hilbertSchemePoint Ideal := opts -> I -> (

    if dim I != 0 then error "argument 1 expected to be zero-dimensional";

    R := ring I;
    dualNumbers := (coefficientRing R)[DNV,Local=>true];
    dualNumbers = dualNumbers/(ideal dualNumbers_0^2);
--    dualNumbers = dualNumbers[options R,Join => false, DegreeMap => x -> 0];
    dualNumbers = dualNumbers[options R,Join => false];
    
    if opts.AffineChart === BBplus then (

	if degreeLength R > 1 then error "degree length expected to be 1";
	if (min flatten (options R).Degrees) <= 0 then error "positive degrees expected";

	grI := toricActionTowardInfinity I;
	if (D := degree I) != degree grI then (
	    << "\t-- warning: argument 1 not supported at the origin, option AffineChart switched to null" << endl;
	    return hilbertSchemePoint I;
	) else (
	    return new HilbertSchemePoint from {
		cache => new CacheTable from { "torusLimitAtInfinity" => grI },
		CoordinateRing => R,
		DualNumbers => dualNumbers,
		MB => markedBasis(I, trim ideal leadTerm grI),
		IsHomogeneous => isHomogeneous I,
		BBplus => true,
		Length => D
	      }; 	    
	);
    );

    if instance(opts.AffineChart,Ideal) then (
	try mb := markedBasis(I,opts.AffineChart) then (
	    return new HilbertSchemePoint from {
		cache => new CacheTable from { },
		CoordinateRing => R,
		DualNumbers => dualNumbers,
		MB => mb,
		IsHomogeneous => isHomogeneous I,
		BBplus =>  isHomogeneous I,
		Length => degree opts.AffineChart
	      }; 
	) else (
	    << "\t-- warning: argument 1 not contained in the affine chart given, option AffineChart switched to null" << endl; 
	    return hilbertSchemePoint I;
	);
    );

    if opts.AffineChart === null then (
	return new HilbertSchemePoint from {
	      cache => new CacheTable from {},
	      CoordinateRing => R,
	      DualNumbers => dualNumbers,
	      MB => markedBasisFromGB I,
	      IsHomogeneous => isHomogeneous I,
	      BBplus => isHomogeneous I,
	      Length => degree I
	  };
    );

    error "unknown AffineChart option";  
)
----- end hilbertSchemePoint ---------------------------------------------------

----- extension of existing methods to the object HilbertSchemePoint -----------
HilbertSchemePoint#{Standard,AfterPrint} = HilbertSchemePoint#{Standard,AfterNoPrint} = point -> ( 
     if not point.cache#?"print" then (
	point.cache#"print" = "Spec(" | (toString coefficientRing point.CoordinateRing) | ")-point of Hilb" | ((toString point.Length)^1) | "(A" | ((toString numgens point.CoordinateRing)^1) | ")";	
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << point.cache#"print" << endl;
)

ideal HilbertSchemePoint := point -> ( return ideal gens point; )
degree HilbertSchemePoint := point -> ( return point.Length; )
toString HilbertSchemePoint := point -> (
    if not point.cache#?"string" then (
	point.cache#"string" = "hilbertSchemePoint ( " | toString(ideal point) | ", AffineChart => " | toString(point.MB.AffineChartOrigin) | ")";
    );

    return point.cache#"string";
)
--------------------------------------------------------------------------------

----- begin quotSchemePoint ----------------------------------------------------
quotSchemePoint = method(TypicalValue => QuotSchemePoint, Options=>{AffineChart=>null})

quotSchemePoint Module := opts -> M -> ( return quotSchemePoint((res M).dd_1,AffineChart=>opts.AffineChart); )
quotSchemePoint Matrix := opts -> M -> (

    if dim coker M != 0 then error "argument 1 expected to be zero-dimensional";

    R := ring M;
    dualNumbers := (coefficientRing R)[DNV,Local=>true];
    dualNumbers = dualNumbers/(ideal dualNumbers_0^2);
    dualNumbers = dualNumbers[options R,Join => false];
    
    if opts.AffineChart === BBplus then (

	if degreeLength R > 1 then error "degree length expected to be 1";
	if (min flatten (options R).Degrees) <= 0 then error "positive degrees expected";

	grM := toricActionTowardInfinity M;
	if (D := degree coker M) != degree coker grM then (
	    << "\t-- warning: argument 1 not supported at the origin, option AffineChart switched to null" << endl;
	    return quotSchemePoint M;
	) else (
	    return new QuotSchemePoint from {
		cache => new CacheTable from { "torusLimitAtInfinity" => grM },
		CoordinateRing => R,
		DualNumbers => dualNumbers,
		MB => markedBasis(M, leadTerm gens gb grM),
		IsHomogeneous => isHomogeneous M,
		BBplus => true,
		Length => D,
		RK => numRows M
	      }; 	    
	);    
    );

    if instance(opts.AffineChart,Module) then return quotSchemePoint(M,AffineChart => (res opts.AffineChart).dd_1);
    
    if instance(opts.AffineChart,Matrix) then (
	try mb := markedBasis(M,opts.AffineChart) then (
	    return new QuotSchemePoint from {
		cache => new CacheTable from { },
		CoordinateRing => R,
		DualNumbers => dualNumbers,
		MB => mb,
		IsHomogeneous => isHomogeneous M,
		BBplus => isHomogeneous M,
		Length => degree coker opts.AffineChart,
		RK => numRows M
	      };
	) else (
	    << "\t-- warning: argument 1 not contained in the affine chart given, option AffineChart switched to null" << endl; 
	    return quotSchemePoint M;
	);
    );

    if opts.AffineChart === null then (
	return new QuotSchemePoint from {
	      cache => new CacheTable from {},
	      CoordinateRing => R,
	      DualNumbers => dualNumbers,
	      MB =>  markedBasisFromGB M,
	      IsHomogeneous => isHomogeneous M,
	      BBplus => isHomogeneous M,
	      Length => degree coker M,
	      RK => numRows M
	  };
    );

    error "unknown AffineChart option";    
)
----- end quotSchemePoint ----------------------------------------------------

----- extension of existing methods to the object QuotSchemePoint -----------
QuotSchemePoint#{Standard,AfterPrint} = QuotSchemePoint#{Standard,AfterNoPrint} = point -> ( 
     if not point.cache#?"print" then (
	point.cache#"print" = "Spec(" | (toString coefficientRing point.CoordinateRing) | ")-point of Quot" | ((toString point.Length)^1 || "" || (toString point.RK)^-1) | "(A" | ((toString numgens point.CoordinateRing)^1) | ")";	
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << point.cache#"print" << endl;
)

module QuotSchemePoint := point -> ( return coker gens point; )
degree QuotSchemePoint := point -> ( return point.Length; )
rank QuotSchemePoint := point -> (return point.RK; )
toString QuotSchemePoint := point -> (
    if not point.cache#?"string" then (
	point.cache#"string" = "quotSchemePoint ( " | toString(gens point) | ", AffineChart => " | toString(point.MB.AffineChartOrigin) | ")";
    );

    return point.cache#"string";
)
--------------------------------------------------------------------------------

----- begin nestedHilbertSchemePoint -------------------------------------------
nestedHilbertSchemePoint = method(TypicalValue => NestedHilbertSchemePoint, Options=>{AffineChart=>null})
nestedHilbertSchemePoint List := opts -> L -> (

    R := ring first L;
    dualNumbers := (coefficientRing R)[DNV,Local=>true];
    dualNumbers = dualNumbers/(ideal dualNumbers_0^2);
    dualNumbers = dualNumbers[options R,Join => false];
    
    homog := true;
    degreeList := {};
    for I in L do (
	if not instance(I,Ideal) then error "argument 1 expected to be a list of ideals";
	if dim I != 0 then error "argument 1 expected to be a zero-dimensional configuration";
	homog =  homog and (isHomogeneous I);
	degreeList = append(degreeList, degree I);
    );

    if opts.AffineChart === BBplus then (

	if degreeLength R > 1 then error "degree length expected to be 1";
	if (min flatten (options R).Degrees) <= 0 then error "positive degrees expected";

	grL := {};
	for i from 0 to #L-1 do (
	    grI := toricActionTowardInfinity (L#i);

	    if degreeList#i != degree grI then (
		<< "\t-- warning: argument 1 not supported at the origin, option AffineChart switched to null" << endl;
		return nestedHilbertSchemePoint L;
	    ) else (
		grL = append(grL,grI);
	    );
        );

        return new NestedHilbertSchemePoint from {
		cache => new CacheTable from { "torusLimitAtInfinity" => grL },
		CoordinateRing => R,
		DualNumbers => dualNumbers,
		MB => nestedMarkedBasis(L, for grI in grL list trim ideal leadTerm grI),
		IsHomogeneous => homog,
		BBplus => true,
		Length => degreeList
	      }; 	    
    );

    if instance(opts.AffineChart,List) then (
	try nmb := nestedMarkedBasis(L,opts.AffineChart) then (
	    return new NestedHilbertSchemePoint from {
		cache => new CacheTable from { },
		CoordinateRing => R,
		DualNumbers => dualNumbers,
		MB => nmb,
		IsHomogeneous => homog,
		BBplus => homog,
		Length => degreeList
	      }; 	    
	) else (
	    << "\t-- warning: argument 1 not contained in the affine chart given, option AffineChart switched to null" << endl; 
	    return nestedHilbertSchemePoint L;
	);
    );

    if opts.AffineChart === null then (
	return new NestedHilbertSchemePoint from {
	      cache => new CacheTable from {},
	      CoordinateRing => R,
	      DualNumbers => dualNumbers,
	      MB => nestedMarkedBasisFromGB L,
	      IsHomogeneous => homog,
	      BBplus => homog,
	      Length => degreeList
	  };  
    );

    error "unknown AffineChart option";
)
----- end nestedHilbertSchemePoint ---------------------------------------------

----- extension of existing methods to the object NestedHilbertSchemePoint -----
NestedHilbertSchemePoint#{Standard,AfterPrint} = NestedHilbertSchemePoint#{Standard,AfterNoPrint} = point -> ( 
     if not point.cache#?"print" then (
	point.cache#"print" = "Spec(" | (toString coefficientRing point.CoordinateRing) | ")-point of Hilb" | ((toString toSequence point.Length)^1) | "(A" | ((toString numgens point.CoordinateRing)^1) | ")";	
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << point.cache#"print" << endl;
)

ideal NestedHilbertSchemePoint := point -> ( return for G in gens point.MB list ideal G; )
length NestedHilbertSchemePoint := point -> ( return length point.MB.ListOfMB; )
degrees NestedHilbertSchemePoint := point -> ( return point.Length; )
toString NestedHilbertSchemePoint := point -> (
    if not point.cache#?"string" then (
	point.cache#"string" = "nestedHilbertSchemePoint ( " | toString(for g in gens point list ideal g) | ", AffineChart => " | toString(for mb in point.MB.ListOfMB list mb.AffineChartOrigin) | ")";
    );

    return point.cache#"string";
)

--------------------------------------------------------------------------------

----- begin nesterQuotSchemePoint ----------------------------------------------
nestedQuotSchemePoint = method(TypicalValue => NestedQuotSchemePoint, Options=>{AffineChart=>null})

nestedQuotSchemePoint List := opts -> L -> (

    if instance(first L, Module) then return nestedQuotSchemePoint(for M in L list (res M).dd_1,AffineChart=>opts.AffineChart);

    R := ring first L;
    dualNumbers := (coefficientRing R)[DNV,Local=>true];
    dualNumbers = dualNumbers/(ideal dualNumbers_0^2);
    dualNumbers = dualNumbers[options R,Join => false];
    
    homog := true;
    degreeList := {};
    for M in L do (
	if not instance(M,Matrix) then error "argument 1 expected to be a list of matrices";
	cokerM := coker M;
	if dim cokerM != 0 then error "argument 1 expected to be a zero-dimensional configuration";
	homog =  homog and (isHomogeneous M);
	degreeList = append(degreeList, degree cokerM);
    );

    if opts.AffineChart === BBplus then (

	if degreeLength R > 1 then error "degree length expected to be 1";
	if (min flatten (options R).Degrees) <= 0 then error "positive degrees expected";

	grL := {};
	for i from 0 to #L-1 do (
	    grM := toricActionTowardInfinity (L#i);

	    if degreeList#i != degree coker grM then (
		<< "\t-- warning: argument 1 not supported at the origin, option AffineChart switched to null" << endl;
		return nestedQuotSchemePoint L;
	    ) else (
		grL = append(grL,grM);
	    );
        );
    
	return new NestedQuotSchemePoint from {
		cache => new CacheTable from { "torusLimitAtInfinity" => grL },
		CoordinateRing => R,
		DualNumbers => dualNumbers,
	        MB => nestedMarkedBasis(L, for grM in grL list leadTerm gens gb grM),
		IsHomogeneous => homog,
		BBplus => true,
		Length => degreeList,
		RK => numRows first L
	      };
    );

    if instance(opts.AffineChart,List) then (
	try nmb := nestedMarkedBasis(L,opts.AffineChart) then (
	    return new NestedQuotSchemePoint from {
		cache => new CacheTable from { },
		CoordinateRing => R,
		DualNumbers => dualNumbers,
		MB => nmb,
		IsHomogeneous => homog,
		BBplus => homog,
		Length => degreeList,
		RK => numRows first L
	      };
	) else (
	    << "\t-- warning: argument 1 not contained in the affine chart given, option AffineChart switched to null" << endl; 
	    return nestedQuotSchemePoint L;
	);
    );

    if opts.AffineChart === null then (
	 return new NestedQuotSchemePoint from {
	      cache => new CacheTable from {},
	      CoordinateRing => ring first L,
	      DualNumbers => dualNumbers,
	      MB => nestedMarkedBasisFromGB L,
	      IsHomogeneous => homog,
	      BBplus => homog,
	      Length => degreeList,
	      RK => numRows first L
	  }; 
    );

    error "unknown AffineChart option"; 
)
----- end nestedQuotSchemePoint ----------------------------------------------------

----- extension of existing methods to the object NestedHilbertSchemePoint -----
NestedQuotSchemePoint#{Standard,AfterPrint} = NestedQuotSchemePoint#{Standard,AfterNoPrint} = point -> ( 
     if not point.cache#?"print" then (
	point.cache#"print" = "Spec(" | (toString coefficientRing point.CoordinateRing) | ")-point of Quot" | ((toString toSequence point.Length)^1 || "" || (toString point.RK)^-1) | "(A" | ((toString numgens point.CoordinateRing)^1) | ")";	
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << point.cache#"print" << endl;
)

module NestedQuotSchemePoint := point -> ( return for G in gens point.MB list coker G; )
length NestedQuotSchemePoint := point -> ( return length point.MB.ListOfMB; )
degrees NestedQuotSchemePoint := point -> ( return point.Length; )
rank NestedQuotSchemePoint := point -> (return point.RK; )
toString NestedQuotSchemePoint := point -> (
    if not point.cache#?"string" then (
	point.cache#"string" = "nestedQuotSchemePoint ( " | toString(gens point) | ", AffineChart => " | toString(for mb in point.MB.ListOfMB list mb.AffineChartOrigin) | ")";
    );

    return point.cache#"string";
)
--------------------------------------------------------------------------------

----- begin hasTorusLimitAtInfinity --------------------------------------------
hasTorusLimitAtInfinity = method(TypicalValue => Boolean)

hasTorusLimitAtInfinity ParameterSpacePoint := point -> (

    if not point.cache#?"torusLimitAtInfinity" then (
	if degreeLength ring point > 1 then error "degree length expected to be 1";
	if (min flatten (options ring point).Degrees) < 0 then error "non negative degrees expected";
    
	if instance(point,HilbertSchemePoint) then (
	    tI := toricActionTowardInfinity ideal point;
	    if degree tI == degree point then point.cache#"torusLimitAtInfinity" = tI else point.cache#"torusLimitAtInfinity" = null;
	)
        else if instance(point,QuotSchemePoint) then (
	    tM := toricActionTowardInfinity gens point;
	    if degree coker tM == degree point then point.cache#"torusLimitAtInfinity" = tM else point.cache#"torusLimitAtInfinity" = null;
	)
        else (
	    pointDegrees := degrees point;
	    i := 0;
	    answer := true;
	    torusLimit := {};
	    if instance(point,NestedHilbertSchemePoint) then (
		pointIdeals := ideal point;
		while i < length point and answer do (
		    torusLimit = append(torusLimit, toricActionTowardInfinity pointIdeals#i);
		    answer = degree torusLimit#-1 == pointDegrees#i;
		    i = i+1;
		);
	    if answer then point.cache#"torusLimitAtInfinity" = torusLimit else point.cache#"torusLimitAtInfinity" = null;
	    )
	    else if instance(point,NestedQuotSchemePoint) then (
		pointGens := gens point;
		while i < length point and answer do (
		    torusLimit = append(torusLimit, toricActionTowardInfinity pointGens#i);
		    answer = degree coker torusLimit#-1 == pointDegrees#i;
		    i = i+1;
		);
	        if answer then point.cache#"torusLimitAtInfinity" = torusLimit else point.cache#"torusLimitAtInfinity" = null;
	    );
        );
    );

    return  point.cache#"torusLimitAtInfinity" =!= null;
)
----- end hasTorusLimitAtInfinity ----------------------------------------------

----- begin torusLimitAtInfinity -----------------------------------------------
torusLimitAtInfinity = method(TypicalValue => ParameterSpacePoint,Options=>{Verbose=>1})

torusLimitAtInfinity ParameterSpacePoint := opts -> point -> (

    if hasTorusLimitAtInfinity point then (
	if instance(point,HilbertSchemePoint) then return hilbertSchemePoint point.cache#"torusLimitAtInfinity";

	if instance(point,QuotSchemePoint) then return quotSchemePoint point.cache#"torusLimitAtInfinity";

	if instance(point,NestedHilbertSchemePoint) then return nestedHilbertSchemePoint point.cache#"torusLimitAtInfinity";

	if instance(point,NestedQuotSchemePoint) then return nestedQuotSchemePoint point.cache#"torusLimitAtInfinity";

    ) else (
	if opts.Verbose > 0 then (
        << "\t-- warning: the limit at infinity does not exists" << endl;
	);
	return null;
    );

)
----- end torusLimitAtInfinity -------------------------------------------------

----- begin torusLimitAtZero -----------------------------------------------
torusLimitAtZero = method(TypicalValue => ParameterSpacePoint)

torusLimitAtZero ParameterSpacePoint := point -> (

    if not point.cache#?"torusLimitAtZero" then (
	if degreeLength ring point > 1 then error "degree length expected to be 1";
	if (min flatten (options ring point).Degrees) < 0 then error "non negative degrees expected";

	if instance(point,HilbertSchemePoint) then point.cache#"torusLimitAtZero" = toricActionTowardZero ideal point;

	if instance(point,QuotSchemePoint) then point.cache#"torusLimitAtZero" = toricActionTowardZero gens point;

	if instance(point,NestedHilbertSchemePoint) then point.cache#"torusLimitAtZero" = for I in ideal point list toricActionTowardZero I;

	if instance(point,NestedQuotSchemePoint) then point.cache#"torusLimitAtZero" = for M in gens point list toricActionTowardZero M;	
    );

    if instance(point,HilbertSchemePoint) then return hilbertSchemePoint point.cache#"torusLimitAtZero";

    if instance(point,QuotSchemePoint) then return quotSchemePoint point.cache#"torusLimitAtZero";

    if instance(point,NestedHilbertSchemePoint) then return nestedHilbertSchemePoint point.cache#"torusLimitAtZero";

    if instance(point,NestedQuotSchemePoint) then return nestedQuotSchemePoint point.cache#"torusLimitAtZero";
);
----- end torusLimitAtZero -----------------------------------------------------


--------------------------------------------------------------------------------
-- METHODS FOR TangentSpace 
--------------------------------------------------------------------------------
tangentSpace = method(TypicalValue=>TangentSpace,Options=>{Verbose=>0})
tangentSpace ParameterSpacePoint := opts -> point -> (

    if instance(point,HilbertSchemePoint) then return tangentSpaceHilbertScheme (point, Verbose => opts.Verbose);

    if instance(point,QuotSchemePoint) then return tangentSpaceQuotScheme (point, Verbose => opts.Verbose);

    if instance(point,NestedHilbertSchemePoint) then return tangentSpaceNestedHilbertScheme (point, Verbose => opts.Verbose);

    if instance(point,NestedQuotSchemePoint) then return tangentSpaceNestedQuotScheme (point, Verbose => opts.Verbose);

)

tangentSpace Ideal := opts -> I -> ( return tangentSpaceHilbertScheme (hilbertSchemePoint I, Verbose => opts.Verbose); )
tangentSpace Module := opts -> M -> ( return tangentSpaceQuotScheme (quotSchemePoint M, Verbose => opts.Verbose); )
tangentSpace Matrix := opts -> M -> ( return tangentSpaceQuotScheme (quotSchemePoint M, Verbose => opts.Verbose); )
tangentSpace List := opts -> L -> (
    if instance (first L,Ideal) then return tangentSpaceNestedHilbertScheme (L, Verbose => opts.Verbose);

    return tangentSpaceNestedQuotScheme (L, Verbose => opts.Verbose);
)

----- extension of existing methods to the object TangentSpace -----------------
ring Deformation := ts -> ( return ts.CoordinateRing; )
generators Deformation := opts -> def -> ( return generators def.MB; )
isHomogeneous Deformation := def -> (return def.IsHomogeneous; )

dim TangentSpace := ts -> ( return numgens ts.DefBase; )

hilbertSeries TangentSpace := opts -> ts -> (

    if not ts.cache#?"hilbert series" then (
        A := degreesRing ring ts;
	hs := 0_A;
	
	gP := gens ts.DefBase;
	while #gP > 0 do (
	    g := first gP;
	    dg := degree g;
	    EQ := select(gP, x -> degree x == dg);
	    hs = hs + (#EQ)*product for i from 0 to numgens A - 1 list A_i^(dg#i);
	    gP = select(gP, x -> degree x != dg);
	);
    
    	ts.cache#"hilbert series" = hs;
    );

    if not ts.IsHomogeneous then (
	if ts.BBplus then (
	    << "\t-- warning: only negative/non negative information reliable (the deformed point is not homogeneous)" << endl;
	) else (
	    << "\t-- warning: degrees not reliable (the deformed point is not homogeneous). Try to change the affine chart with option AffineChart => BBplus" << endl;
	);
    ); 

    return ts.cache#"hilbert series";
)

hilbertFunction (ZZ,TangentSpace) := (d,ts) -> ( return hilbertFunction({d},{d},ts); )
hilbertFunction (List,TangentSpace) := (D,ts) -> ( return  hilbertFunction(D,D,ts); )
hilbertFunction (ZZ,ZZ,TangentSpace) := (lo,hi,ts) -> ( return hilbertFunction({lo},{hi},ts); )
hilbertFunction (InfiniteNumber,ZZ,TangentSpace) := (lo,hi,ts) -> ( return hilbertFunction({lo},{hi},ts); )
hilbertFunction (ZZ,InfiniteNumber,TangentSpace) := (lo,hi,ts) -> ( return hilbertFunction({lo},{hi},ts); )
hilbertFunction (InfiniteNumber,InfiniteNumber,TangentSpace) := (lo,hi,ts) -> ( return hilbertFunction({lo},{hi},ts); )
hilbertFunction (List,List,TangentSpace) := (Lo,Hi,ts) -> (
    
    if not ts.IsHomogeneous then (
	if ts.BBplus then (
	    << "\t-- warning: only negative/non negative information reliable (the deformed point is not homogeneous)" << endl;
	) else (
	    << "\t-- warning: degrees not reliable (the deformed point is not homogeneous). Try to change the affine chart with option AffineChart => BBplus" << endl;
	);
    );
    
    return length select(gens ts.DefBase, x -> degree x >= Lo and degree x <= Hi);
)
--------------------------------------------------------------------------------


----- begin tangentSpaceHilbertScheme ----------------------------------------------------
tangentSpaceHilbertScheme = method(TypicalValue=>TangentSpaceHilbertScheme,Options=>{Verbose=>0})
tangentSpaceHilbertScheme Ideal := opts -> I -> ( return tangentSpaceHilbertScheme (hilbertSchemePoint I,Verbose=>opts.Verbose); )
tangentSpaceHilbertScheme HilbertSchemePoint := opts -> point -> (

    if not point.cache#?"tangent space" then (
	R := ring point;
	KK := coefficientRing point;
	if not point.MB.cache#?"sousescalier" then point.MB.cache#"sousescalier" = sousEscalier point.MB.AffineChartOrigin;
	B := point.MB.cache#"sousescalier";
	N := (numgens point.MB)*(#B);
	S := KK[Variables=>N];
	Se := S[(coefficientRing point.DualNumbers)_0,Local=>true];
	Se = Se/ideal(Se_0^2);
	SeR := Se[options R, Join => false, DegreeMap => x -> 0];
    
	 k := 0;
	 deformedMPs := {};
	 parameterDegrees := {};
	 for i from 0 to numgens point.MB - 1 do (
	     newMP := sub(point.MB.Generators#i,SeR);
	     for t in B do (
		 newMP = newMP + S_k*Se_0*sub(t,SeR);
		 parameterDegrees = append(parameterDegrees, degree t - degree point.MB.StableSet#i);
		 k = k+1;        
	     );
	     deformedMPs = append(deformedMPs,newMP);
	 );

	 auxMB := new MarkedBasis from {
	      cache => new CacheTable from {},
	      AffineChartOrigin => sub(point.MB.AffineChartOrigin,SeR),
	      StableSet => for ht in point.MB.StableSet list sub(ht,SeR),
	      Generators => deformedMPs
	  };

	  tangentSpaceEquations := markedBasisCheck auxMB;
	  local basisTangentSpace;
	  if  #tangentSpaceEquations > 0 then (
	      tangentSpaceGB := gb ideal for e in tangentSpaceEquations list leadCoefficient e;
	      parametrize := for g in gens S list g => g%tangentSpaceGB;
	      deformedMPs = for e in deformedMPs list sub(e,parametrize);
	      basisTangentSpace = rsort flatten entries lift(basis(1,S/ideal gens tangentSpaceGB),S);
	  ) else (
	      basisTangentSpace = rsort gens S;
	  );

	  parameterDegrees = for b in basisTangentSpace list parameterDegrees#(position(gens S, x -> x == b));
	  P := KK[Variables=>#basisTangentSpace,VariableBaseName=>"T",Degrees=>parameterDegrees];
	  Pe := P[gens Se,Local=>true];
	  Pe = Pe/ideal(Pe_0^2);
	  PeR := Pe[options SeR,Join=>false,DegreeMap => x->0];
	  h := 0;
	  paramImages := {};
	  for g in gens S do (
	      if isMember(g,basisTangentSpace) then (
		  paramImages = append(paramImages,P_h);
		  h=h+1;
	      ) else 
	          paramImages = append(paramImages,0_KK);
	   );
          auxMap := map(PeR,SeR,gens PeR | gens Pe | paramImages);
	  --return null;
	  tsMB := new MarkedBasis from {
	      cache => new CacheTable from {},
	      AffineChartOrigin =>sub(auxMB.AffineChartOrigin,PeR),
	      StableSet => for ht in auxMB.StableSet list sub(ht,PeR),
	      Generators => for e in deformedMPs list auxMap e,
	    };

	point.cache#"tangent space" = new TangentSpaceHilbertScheme from {
	    cache => new CacheTable from { Basis => {}, Computed => {}},
	    CoordinateRing => point.CoordinateRing,
	    DefBase => P,
	    DefOrder => 1,
	    Full => true,
	    MB => tsMB,
	    DualNumbers => point.DualNumbers,
	    IsHomogeneous => point.IsHomogeneous,
	    BBplus => point.BBplus,
	    Length => point.Length
	};

	--use point.CoordinateRing;
    );
    
    return point.cache#"tangent space";
)

----- extension of existing methods to the object TangentSpaceHilbertScheme ----
TangentSpaceHilbertScheme#{Standard,AfterPrint} = TangentSpaceHilbertScheme#{Standard,AfterNoPrint} = ts -> ( 
     if not ts.cache#?"print" then (
	 if ts.Full then (
	     ts.cache#"print" = "Tangent space at a Spec(" | (toString coefficientRing ts.CoordinateRing) | ")-point to Hilb" | (toString ts.Length)^1 | "(A" | ((toString numgens ts.CoordinateRing)^1) | ")";	
	 ) else (
	     ts.cache#"print" = "Subspace of a tangent space at a Spec(" | (toString coefficientRing ts.CoordinateRing) | ")-point to Hilb" | (toString ts.Length)^1 | "(A" | ((toString numgens ts.CoordinateRing)^1) | ")";	
	 );
     );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << ts.cache#"print" << endl;
)
--------------------------------------------------------------------------------

----- begin tangentSpaceHilbertScheme ----------------------------------------------------
tangentSpaceQuotScheme = method(TypicalValue=>TangentSpaceQuotScheme,Options=>{Verbose=>0})
tangentSpaceQuotScheme Module := opts -> M -> ( return tangentSpaceHilbertScheme (quotSchemePoint M,Verbose=>opts.Verbose); )
tangentSpaceQuotScheme Matrix := opts -> M -> ( return tangentSpaceHilbertScheme (quotSchemePoint M,Verbose=>opts.Verbose); )
tangentSpaceQuotScheme QuotSchemePoint := opts -> point -> (

    if not point.cache#?"tangent space" then (
	R := ring point;
	KK := coefficientRing point;
	if not point.MB.cache#?"sousescalier" then point.MB.cache#"sousescalier" = sousEscalier point.MB.AffineChartOrigin;
	B := point.MB.cache#"sousescalier";
	N := (numgens point.MB)*(#B);
	S := KK[Variables=>N];
	Se := S["E",Local=>true];
	Se = Se/ideal(Se_0^2);
	SeR := Se[options R,Join => false, DegreeMap => x -> 0];
    
	 k := 0;
	 deformedMPs := {};
	 parameterDegrees := {};
	 for i from 0 to numgens point.MB - 1 do (
	     newMP := sub(point.MB.Generators#i,SeR);
	     for t in B do (
		 newMP = newMP + S_k*Se_0*sub(t,SeR);
		 parameterDegrees = append(parameterDegrees, degree monomial t - degree monomial point.MB.StableSet#i);
		 k = k+1;        
	     );
	     deformedMPs = append(deformedMPs,newMP);
	 );

	 auxMB := new MarkedBasis from {
	      cache => new CacheTable from {},
	      AffineChartOrigin => sub(point.MB.AffineChartOrigin,SeR),
	      StableSet => for ht in point.MB.StableSet list sub(ht,SeR),
	      Generators => deformedMPs
	  };

	  tangentSpaceEquations := markedBasisCheck auxMB;
	  
	  local basisTangentSpace;
	  if  #tangentSpaceEquations > 0 then (
	      tangentSpaceGB := gb ideal for e in tangentSpaceEquations list leadCoefficient e;
	      parametrize := for g in gens S list g => g%tangentSpaceGB;
	      deformedMPs = for e in deformedMPs list sub(e,parametrize);
	      basisTangentSpace = rsort flatten entries lift(basis(1,S/ideal gens tangentSpaceGB),S);
	  ) else (
	      basisTangentSpace = rsort gens S;
	  );

	  parameterDegrees = for b in basisTangentSpace list parameterDegrees#(position(gens S, x -> x == b));
	  P := KK[Variables=>#basisTangentSpace,VariableBaseName=>"T",Degrees=>parameterDegrees];
	  Pe := P[gens Se,Local=>true];
	  Pe = Pe/ideal(Pe_0^2);
	  PeR := Pe[options SeR,Join=>false,DegreeMap => x->0];
	  h := 0;
	  paramImages := {};
	  for g in gens S do (
	      if isMember(g,basisTangentSpace) then (
		  paramImages = append(paramImages,P_h);
		  h=h+1;
	      ) else 
	          paramImages = append(paramImages,0_KK);
	   );
          auxMap := map(PeR,SeR,gens PeR | gens Pe | paramImages);
	  --return null;
	  tsMB := new MarkedBasis from {
	      cache => new CacheTable from {},
	      AffineChartOrigin =>sub(auxMB.AffineChartOrigin,PeR),
	      StableSet => for ht in auxMB.StableSet list sub(ht,PeR),
	      Generators => for e in deformedMPs list auxMap e,
	    };

	    
	point.cache#"tangent space" = new TangentSpaceQuotScheme from {
	    cache => new CacheTable from { Basis => {}, Computed => {}},
	    CoordinateRing => point.CoordinateRing,
	    DefOrder => 1,
	    DefBase => P,
	    Full => true,
	    MB => tsMB,
	    DualNumbers => point.DualNumbers,
	    IsHomogeneous => point.IsHomogeneous,
	    BBplus => point.BBplus,
	    Length => point.Length,
	    RK => point.RK
	};

	--use point.CoordinateRing;
    );
    
    return point.cache#"tangent space";
)

----- extension of existing methods to the object TangentSpaceQuotScheme ----
TangentSpaceQuotScheme#{Standard,AfterPrint} = TangentSpaceQuotScheme#{Standard,AfterNoPrint} = ts -> ( 
     if not ts.cache#?"print" then (
	 if ts.Full then (
	     ts.cache#"print" = "Tangent space at a Spec(" | (toString coefficientRing ts.CoordinateRing) | ")-point to Quot" | ((toString ts.Length)^1 || "" || (toString ts.RK)) | "(A" | ((toString numgens ts.CoordinateRing)^1) | ")";	
	 ) else (
	     ts.cache#"print" = "Subspace of a tangent space at a Spec(" | (toString coefficientRing ts.CoordinateRing) | ")-point to Quot" | ((toString ts.Length)^1 || "" || (toString ts.RK)) | "(A" | ((toString numgens ts.CoordinateRing)^1) | ")";	
	 );
     );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << ts.cache#"print" << endl;
)
--------------------------------------------------------------------------------

----- begin tangentSpaceNestedHilbertScheme ----------------------------------------------------
tangentSpaceNestedHilbertScheme = method(TypicalValue=>TangentSpaceNestedHilbertScheme,Options=>{Verbose=>0})
tangentSpaceNestedHilbertScheme List := opts -> L -> ( return tangentSpaceNestedHilbertScheme (nestedHilbertSchemePoint L,Verbose=>opts.Verbose); )
tangentSpaceNestedHilbertScheme NestedHilbertSchemePoint := opts -> point -> (

    if not point.cache#?"tangent space" then (
	R := ring point;
	KK := coefficientRing point;
	B := {};
	N := 0;
	for mb in point.MB.ListOfMB do (
	    if not mb.cache#?"sousescalier" then mb.cache#"sousescalier" = sousEscalier mb.AffineChartOrigin;
	    B = append(B,mb.cache#"sousescalier");
	    N = N + (numgens mb)*(#(mb.cache#"sousescalier"));
	);
	S := KK[Variables=>N];
	Se := S["E",Local=>true];
	Se = Se/ideal(Se_0^2);
	SeR := Se[options R,Join => false, DegreeMap => x -> 0];
	 k := 0;
	 auxMB := {};
	 parameterDegrees := {};
	 deformedMPs := {};
	 for h from 0 to #point.MB.ListOfMB-1 do (
	    mb := point.MB.ListOfMB#h;
	    deformedSingleMPs := {};
	    for i from 0 to numgens mb - 1 do (
		newMP := sub(mb.Generators#i,SeR);
		for t in B#h do (
		    newMP = newMP + S_k*Se_0*sub(t,SeR);
		    parameterDegrees = append(parameterDegrees, degree t - degree mb.StableSet#i);
		    k = k+1;        
		);
	     deformedSingleMPs = append(deformedSingleMPs,newMP);
	     );
	     deformedMPs = append(deformedMPs,deformedSingleMPs);
	     auxMB = append(auxMB,new MarkedBasis from {
		                          cache => new CacheTable from {},
					  AffineChartOrigin => sub(mb.AffineChartOrigin,SeR),
					  StableSet => for ht in mb.StableSet list sub(ht,SeR),
					  Generators => deformedSingleMPs
				      });
	 );
	 
	  tangentSpaceEquations := nestedMarkedBasisCheck auxMB;
	  --print tangentSpaceEquations;
	  local basisTangentSpace;
	  if  #tangentSpaceEquations > 0 then (
	      tangentSpaceGB := gb ideal for e in tangentSpaceEquations list leadCoefficient e;
	      parametrize := for g in gens S list g => g%tangentSpaceGB;
	      deformedMPs = for singleMPs in deformedMPs list for e in singleMPs  list sub(e,parametrize);
	      basisTangentSpace = rsort flatten entries lift(basis(1,S/ideal gens tangentSpaceGB),S);
	  ) else (
	      basisTangentSpace = rsort gens S;
	  );

	  parameterDegrees = for b in basisTangentSpace list parameterDegrees#(position(gens S, x -> x == b));
	  P := KK[Variables=>#basisTangentSpace,VariableBaseName=>"T",Degrees=>parameterDegrees];
	  Pe := P[gens Se,Local=>true];
	  Pe = Pe/ideal(Pe_0^2);
	  PeR := Pe[options SeR,Join=>false,DegreeMap => x->0];
	  h := 0;
	  paramImages := {};
	  for g in gens S do (
	      if isMember(g,basisTangentSpace) then (
		  paramImages = append(paramImages,P_h);
		  h=h+1;
	      ) else 
	          paramImages = append(paramImages,0_KK);
	   );
          auxMap := map(PeR,SeR,gens PeR | gens Pe | paramImages);
	  
	  tsMB := new NestedMarkedBasis from {
		 cache => new CacheTable from {},
		 ListOfMB => for i from 0 to #auxMB-1 list new MarkedBasis from {
	                                       cache => new CacheTable from {},
					       AffineChartOrigin =>sub((auxMB#i).AffineChartOrigin,PeR),
					       StableSet => for ht in (auxMB#i).StableSet list sub(ht,PeR),
					       Generators => for e in deformedMPs#i list auxMap e,
					       }
				 };

	     point.cache#"tangent space" = new TangentSpaceNestedHilbertScheme from {
		 cache => new CacheTable from { Basis => {}, Computed => {}},
		 CoordinateRing => point.CoordinateRing,
		 DefOrder => 1,
		 DefBase => P,
		 Full => true,
		 MB => tsMB,
		 DualNumbers => point.DualNumbers,
		 IsHomogeneous => point.IsHomogeneous,
		 BBplus => point.BBplus,
		 Length => point.Length
	};

	--use point.CoordinateRing;
    );
    
    return point.cache#"tangent space";
)
----- end tangentSpaceNestedHilbertScheme --------------------------------------

----- extension of existing methods to the object TangentSpaceNestedHilbertScheme 
TangentSpaceNestedHilbertScheme#{Standard,AfterPrint} = TangentSpaceNestedHilbertScheme#{Standard,AfterNoPrint} = ts -> ( 
    if not ts.cache#?"print" then (
	if ts.Full then (
	    ts.cache#"print" = "Tangent space at a Spec(" | (toString coefficientRing ts.CoordinateRing) | ")-point to Hilb" | ((toString toSequence ts.Length)^1) | "(A" | ((toString numgens ts.CoordinateRing)^1) | ")";	
	) else (
	    ts.cache#"print" = "Subspace of a tangent space at a Spec(" | (toString coefficientRing ts.CoordinateRing) | ")-point to Hilb" | ((toString toSequence ts.Length)^1) | "(A" | ((toString numgens ts.CoordinateRing)^1) | ")";	
	);
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << ts.cache#"print" << endl;
)
--------------------------------------------------------------------------------

----- begin tangentSpaceNestedQuotScheme ---------------------------------------
tangentSpaceNestedQuotScheme = method(TypicalValue=>TangentSpaceNestedQuotScheme,Options=>{Verbose=>0})
tangentSpaceNestedQuotScheme List := opts -> L -> ( return tangentSpaceNestedQuotScheme (nestedQuotSchemePoint L,Verbose=>opts.Verbose); )
tangentSpaceNestedQuotScheme NestedQuotSchemePoint := opts -> point -> (

    if not point.cache#?"tangent space" then (
	R := ring point;
	KK := coefficientRing point;
	B := {};
	N := 0;
	for mb in point.MB.ListOfMB do (
	    if not mb.cache#?"sousescalier" then mb.cache#"sousescalier" = sousEscalier mb.AffineChartOrigin;
	    B = append(B,mb.cache#"sousescalier");
	    N = N + (numgens mb)*(#(mb.cache#"sousescalier"));
	);
	S := KK[Variables=>N];
	Se := S["E",Local=>true];
	Se = Se/ideal(Se_0^2);
	SeR := Se[options R,Join => false, DegreeMap => x -> 0];
	 k := 0;
	 auxMB := {};
	 parameterDegrees := {};
	 deformedMPs := {};
	 for h from 0 to #point.MB.ListOfMB-1 do (
	    mb := point.MB.ListOfMB#h;
	    deformedSingleMPs := {};
	    for i from 0 to numgens mb - 1 do (
		newMP := sub(mb.Generators#i,SeR);
		for t in B#h do (
		    newMP = newMP + S_k*Se_0*sub(t,SeR);
		    parameterDegrees = append(parameterDegrees, degree monomial t - degree monomial mb.StableSet#i);
		    k = k+1;        
		);
	     deformedSingleMPs = append(deformedSingleMPs,newMP);
	     );
	     deformedMPs = append(deformedMPs,deformedSingleMPs);
	     auxMB = append(auxMB,new MarkedBasis from {
		                          cache => new CacheTable from {},
					  AffineChartOrigin => sub(mb.AffineChartOrigin,SeR),
					  StableSet => for ht in mb.StableSet list sub(ht,SeR),
					  Generators => deformedSingleMPs
				      });
	 );
	 
	  tangentSpaceEquations := nestedMarkedBasisCheck auxMB;
	  --print tangentSpaceEquations;
	  local basisTangentSpace;
	  if  #tangentSpaceEquations > 0 then (
	      tangentSpaceGB := gb ideal for e in tangentSpaceEquations list leadCoefficient e;
	      parametrize := for g in gens S list g => g%tangentSpaceGB;
	      deformedMPs = for singleMPs in deformedMPs list for e in singleMPs  list sub(e,parametrize);
	      basisTangentSpace = rsort flatten entries lift(basis(1,S/ideal gens tangentSpaceGB),S);
	  ) else (
	      basisTangentSpace = rsort gens S;
	  );

	  parameterDegrees = for b in basisTangentSpace list parameterDegrees#(position(gens S, x -> x == b));
	  P := KK[Variables=>#basisTangentSpace,VariableBaseName=>"T",Degrees=>parameterDegrees];
	  Pe := P[gens Se,Local=>true];
	  Pe = Pe/ideal(Pe_0^2);
	  PeR := Pe[options SeR,Join=>false,DegreeMap => x->0];
	  h := 0;
	  paramImages := {};
	  for g in gens S do (
	      if isMember(g,basisTangentSpace) then (
		  paramImages = append(paramImages,P_h);
		  h=h+1;
	      ) else 
	          paramImages = append(paramImages,0_KK);
	   );
          auxMap := map(PeR,SeR,gens PeR | gens Pe | paramImages);
	  
	  tsMB := new NestedMarkedBasis from {
		 cache => new CacheTable from {},
		 ListOfMB => for i from 0 to #auxMB-1 list new MarkedBasis from {
	                                       cache => new CacheTable from {},
					       AffineChartOrigin =>sub((auxMB#i).AffineChartOrigin,PeR),
					       StableSet => for ht in (auxMB#i).StableSet list sub(ht,PeR),
					       Generators => for e in deformedMPs#i list auxMap e,
					       }
				 };

	    
	     point.cache#"tangent space" = new TangentSpaceNestedQuotScheme from {
		 cache => new CacheTable from { Basis => {}, Computed => {}},
		 CoordinateRing => point.CoordinateRing,
		 DefOrder => 1,
		 DefBase => P,
		 Full => true,
		 MB => tsMB,
		 DualNumbers => point.DualNumbers,
		 IsHomogeneous => point.IsHomogeneous,
		 BBplus => point.BBplus,
		 Length => point.Length,
		 RK => point.RK
	};

	--use point.CoordinateRing;
    );
    
    return point.cache#"tangent space";
)
----- end tangentSpaceNestedQuotScheme -----------------------------------------

----- extension of existing methods to the object TangentSpaceQuotScheme ----
TangentSpaceNestedQuotScheme#{Standard,AfterPrint} = TangentSpaceNestedQuotScheme#{Standard,AfterNoPrint} = ts -> ( 
     if not ts.cache#?"print" then (
	 if ts.Full then (
	     ts.cache#"print" = "Tangent space at a Spec(" | (toString coefficientRing ts.CoordinateRing) | ")-point to Quot" | ((toString toSequence ts.Length)^1 || "" || (toString ts.RK)) | "(A" | ((toString numgens ts.CoordinateRing)^1) | ")";	
	 ) else (
	     ts.cache#"print" = "Subspace of a tangent space at a Spec(" | (toString coefficientRing ts.CoordinateRing) | ")-point to Quot" | ((toString toSequence ts.Length)^1 || "" || (toString ts.RK)) | "(A" | ((toString numgens ts.CoordinateRing)^1) | ")";	
	 );
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << ts.cache#"print" << endl;
)
--------------------------------------------------------------------------------

----- begin trivialNegativeTangentVectors --------------------------------------
trivialNegativeTangentVectors = method(TypicalValue=>List)

trivialNegativeTangentVectors ParameterSpacePoint := point -> (

    ringDualNumbers := coefficientRing point.DualNumbers;
    trivialNegativeTangents := {};
    local mb; local nmb; local TV;
    if instance(point,HilbertSchemePoint) then (
	for g in gens point.DualNumbers do (
	    mb = markedBasis(ideal for mp in point.MB.Generators list sub(sub(mp,point.DualNumbers),g => g + ringDualNumbers_0),sub(point.MB.AffineChartOrigin,point.DualNumbers));

	    TV = new TangentVectorHilbertScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => point.CoordinateRing,
		     DefOrder => 1,
		     DefBase => ringDualNumbers,
		     MB => mb,
		     IsHomogeneous => point.IsHomogeneous,
		     BBplus => point.BBplus,
		     Length => point.Length,
	    	     Degree => {-1}
	    	  };

	      trivialNegativeTangents = append(trivialNegativeTangents,TV);
	 );
    );

    if instance(point,QuotSchemePoint) then (
	for g in gens point.DualNumbers do (
	    mb = markedBasis(sub(sub(gens point.MB,point.DualNumbers),g => g + ringDualNumbers_0),sub(point.MB.AffineChartOrigin,point.DualNumbers));

	    TV = new TangentVectorQuotScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => point.CoordinateRing,
		     DefOrder => 1,
		     DefBase => ringDualNumbers,
		     MB => mb,
		     IsHomogeneous => point.IsHomogeneous,
		     BBplus => point.BBplus,
		     Length => point.Length,
	    	     Degree => {-1},
		     RK => point.RK
	    	  };

	      trivialNegativeTangents = append(trivialNegativeTangents,TV);
	);
    );

    if instance(point,NestedHilbertSchemePoint) then (
	for g in gens point.DualNumbers do (
	    nmb = new NestedMarkedBasis from {
		        cache => new CacheTable from {},
			ListOfMB => for mb in point.MB.ListOfMB list markedBasis(ideal for mp in mb.Generators list sub(sub(mp,point.DualNumbers),g => g + ringDualNumbers_0),sub(mb.AffineChartOrigin,point.DualNumbers))
				 };
	     TV = new TangentVectorNestedHilbertScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => point.CoordinateRing,
		     DefOrder => 1,
		     DefBase => ringDualNumbers,
		     MB => nmb,
		     IsHomogeneous => point.IsHomogeneous,
		     BBplus => point.BBplus,
		     Length => point.Length,
	    	     Degree => {-1}
	    	  };

	      trivialNegativeTangents = append(trivialNegativeTangents,TV);
	);
	
    );

    if instance(point,NestedHilbertSchemePoint) then (
	for g in gens point.DualNumbers do (
	    nmb = new NestedMarkedBasis from {
		        cache => new CacheTable from {},
			ListOfMB => for mb in point.MB.ListOfMB list markedBasis( sub(sub(gens mb,point.DualNumbers),g => g + ringDualNumbers_0),sub(mb.AffineChartOrigin,point.DualNumbers))
				 };
			    
	    TV = new TangentVectorNestedQuotScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => point.CoordinateRing,
		     DefOrder => 1,
		     DefBase => ringDualNumbers,
		     MB => nmb,
		     IsHomogeneous => point.IsHomogeneous,
		     BBplus => point.BBplus,
		     Length => point.Length,
	    	     Degree => {-1},
		     RK => point.RK
	    	  };

	      trivialNegativeTangents = append(trivialNegativeTangents,TV);
	);	
    );

    return trivialNegativeTangents;
)
----- end trivialNegativeTangentVectors ----------------------------------------

----- begin getTangentVector ------------------------------------------------------
getTangentVector = method(TypicalValue => TangentVector)

getTangentVector (TangentSpace,List) := (ts,v) -> (

    if dim ts != #v then error "argument 2 expected to have length equal to the dimension of argument 1";

    nonZero := false;
    eval := {};
    deg := null;
    for i from 0 to #v-1 do (
	eval = append(eval,ts.DefBase_i => v#i);

	if v#i != 0 then (
	    if nonZero then deg = max(deg, degree ts.DefBase_i) else deg = degree ts.DefBase_i;
	    nonZero = true;
       	);
    );

    if not nonZero then error "argument 2 expected to have at least a non zero entry";
	
    if instance (ts,TangentSpaceHilbertScheme) or instance (ts,TangentSpaceQuotScheme) then (
	
	mb := new MarkedBasis from {
	               cache => new CacheTable from {},
		       AffineChartOrigin =>sub(ts.MB.AffineChartOrigin,ts.DualNumbers),
		       StableSet => for ht in ts.MB.StableSet list sub(ht,ts.DualNumbers),
		       Generators => for mp in ts.MB.Generators list sub(sub(mp,eval),ts.DualNumbers)
		   };
	
	if instance(ts,TangentSpaceHilbertScheme) then return new TangentVectorHilbertScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => ts.CoordinateRing,
		     DefOrder => 1,
		     DefBase => coefficientRing ts.DualNumbers,
		     MB => mb,
		     IsHomogeneous => ts.IsHomogeneous,
		     BBplus => ts.BBplus,
		     Length => ts.Length,
	    	     Degree => deg
	    	  };

	
	if instance(ts,TangentSpaceHilbertScheme) then return new TangentVectorQuotScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => ts.CoordinateRing,
		     DefOrder => 1,
		     DefBase => coefficientRing ts.DualNumbers,
		     MB => mb,
		     IsHomogeneous => ts.IsHomogeneous,
		     BBplus => ts.BBplus,
		     Length => ts.Length,
	    	     Degree => deg,
		     RK => ts.RK
		     };
    );

    if instance (ts,TangentSpaceNestedHilbertScheme) or instance (ts,TangentSpaceNestedQuotScheme) then (
	nmb := new NestedMarkedBasis from {
		        cache => new CacheTable from {},
			ListOfMB => for mb in ts.MB.ListOfMB list new MarkedBasis from {
			                                    cache => new CacheTable from {},
							    AffineChartOrigin =>sub(mb.AffineChartOrigin,ts.DualNumbers),
							    StableSet => for ht in mb.StableSet list sub(ht,ts.DualNumbers),
							    Generators => for mp in mb.Generators list sub(sub(mp,eval),ts.DualNumbers)
							}
				      };
	
	if instance (ts,TangentSpaceNestedHilbertScheme) then return new TangentVectorNestedHilbertScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => ts.CoordinateRing,
		     DefOrder => 1,
		     DefBase => coefficientRing ts.DualNumbers,
		     MB => nmb,
		     IsHomogeneous => ts.IsHomogeneous,
		     BBplus => ts.BBplus,
		     Length => ts.Length,
	    	     Degree => deg
	    	  };
  	
	if instance (ts,TangentSpaceNestedQuotScheme) then return new TangentVectorNestedQuotScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => ts.CoordinateRing,
		     DefOrder => 1,
		     DefBase => coefficientRing ts.DualNumbers,
		     MB => nmb,
		     IsHomogeneous => ts.IsHomogeneous,
		     BBplus => ts.BBplus,
		     Length => ts.Length,
	    	     Degree => deg,
		     RK => ts.RK
	    	  };
    );
)
----- end getTangentVector ------------------------------------------------------

----- begin getRandomTangentVector ----------------------------------------------
getRandomTangentVector = method(TypicalValue => TangentVector)

getRandomTangentVector TangentSpace := ts -> (

    KK := coefficientRing ts.CoordinateRing;

    return getTangentVector (ts, for i from 1 to dim ts list random(KK));
)
----- end getRandomTangentVector ------------------------------------------------


----- begin firstOrderDeformations ---------------------------------------------
firstOrderDeformations = method(TypicalValue=>List)

firstOrderDeformations (ParameterSpacePoint) := point -> ( return firstOrderDeformations(-infinity,infinity,tangentSpace point); )
firstOrderDeformations (ZZ,ParameterSpacePoint) := (d,point) -> ( return firstOrderDeformations({d},{d},tangentSpace point); )
firstOrderDeformations (List,ParameterSpacePoint) := (D,point) -> ( return  firstOrderDeformations(D,D,tangentSpace point); )
firstOrderDeformations (ZZ,ZZ,ParameterSpacePoint) := (lo,hi,point) -> ( return firstOrderDeformations({lo},{hi},tangentSpace point); )
firstOrderDeformations (InfiniteNumber,ZZ,ParameterSpacePoint) := (lo,hi,point) -> ( return firstOrderDeformations({lo},{hi},tangentSpace point); )
firstOrderDeformations (ZZ,InfiniteNumber,ParameterSpacePoint) := (lo,hi,point) -> ( return firstOrderDeformations({lo},{hi},tangentSpace point); )
firstOrderDeformations (InfiniteNumber,InfiniteNumber,ParameterSpacePoint) := (lo,hi,point) -> ( return firstOrderDeformations({lo},{hi},tangentSpace point); )
firstOrderDeformations (List,List,ParameterSpacePoint) := (Lo,Hi,point) -> ( return firstOrderDeformations (Lo,Hi,tangentSpace point); )

firstOrderDeformations (TangentSpace) := ts -> ( return firstOrderDeformations(-infinity,infinity,ts); )
firstOrderDeformations (ZZ,TangentSpace) := (d,ts) -> ( return firstOrderDeformations({d},{d},ts); )
firstOrderDeformations (List,TangentSpace) := (D,ts) -> ( return  firstOrderDeformations(D,D,ts); )
firstOrderDeformations (ZZ,ZZ,TangentSpace) := (lo,hi,ts) -> ( return firstOrderDeformations({lo},{hi},ts); )
firstOrderDeformations (InfiniteNumber,ZZ,TangentSpace) := (lo,hi,ts) -> ( return firstOrderDeformations({lo},{hi},ts); )
firstOrderDeformations (ZZ,InfiniteNumber,TangentSpace) := (lo,hi,ts) -> ( return firstOrderDeformations({lo},{hi},ts); )
firstOrderDeformations (InfiniteNumber,InfiniteNumber,TangentSpace) := (lo,hi,ts) -> ( return firstOrderDeformations({lo},{hi},ts); )
firstOrderDeformations (List,List,TangentSpace) := (Lo,Hi,ts) -> (

    if Lo != {-infinity} or Hi != {infinity} then (
	if not ts.IsHomogeneous then (
	    if ts.BBplus then (
		<< "\t-- warning: only negative/non negative information reliable (the deformed point is not homogeneous)" << endl;
	    ) else (
	        << "\t-- warning: degrees not reliable (the deformed point is not homogeneous). Try to change the affine chart with option AffineChart => BBplus" << endl;
	    );
	);
    );

    if instance(ts,TangentSpaceHilbertScheme) then return firstOrderDeformationsHilbertScheme (Lo,Hi,ts);
    if instance(ts,TangentSpaceQuotScheme) then return firstOrderDeformationsQuotScheme (Lo,Hi,ts);
    if instance(ts,TangentSpaceNestedHilbertScheme) then return firstOrderDeformationsNestedHilbertScheme (Lo,Hi,ts);
    if instance(ts,TangentSpaceNestedQuotScheme) then return firstOrderDeformationsNestedQuotScheme (Lo,Hi,ts);
)
----- end firstOrderDeformations -----------------------------------------------

----- begin subspace -----------------------------------------------------------
subspace = method(TypicalValue=>TangentSpace,Options=>{Verbose=>1})

subspace (ZZ,TangentSpace) := opts -> (d,ts) -> ( return subspace({d},{d},ts,Verbose=>opts.Verbose); )
subspace (List,TangentSpace) := opts -> (D,ts) -> ( return  subspace(D,D,ts,Verbose=>opts.Verbose); )
subspace (ZZ,ZZ,TangentSpace) := opts -> (lo,hi,ts) -> ( return subspace({lo},{hi},ts,Verbose=>opts.Verbose); )
subspace (InfiniteNumber,ZZ,TangentSpace) := opts -> (lo,hi,ts) -> ( return subspace({lo},{hi},ts,Verbose=>opts.Verbose); )
subspace (ZZ,InfiniteNumber,TangentSpace) := opts -> (lo,hi,ts) -> ( return subspace({lo},{hi},ts,Verbose=>opts.Verbose); )
subspace (InfiniteNumber,InfiniteNumber,TangentSpace) := opts -> (lo,hi,ts) -> ( return subspace({lo},{hi},ts,Verbose=>opts.Verbose); )
subspace (List,List,TangentSpace) := opts -> (Lo,Hi,ts) -> (

    if Lo != {-infinity} or Hi != {infinity} then (
	if opts.Verbose > 0 then (
	    if not ts.IsHomogeneous then (
		if ts.BBplus then (
		    << "\t-- warning: only negative/non negative information reliable (the deformed point is not homogeneous)" << endl;
		) else (
		    << "\t-- warning: degrees not reliable (the deformed point is not homogeneous). Try to change the affine chart with option AffineChart => BBplus" << endl;
		); 
	    );
	);
    );

    if instance(ts,TangentSpaceHilbertScheme) then return subspaceTangentSpaceHilbertScheme (Lo,Hi,ts);
    if instance(ts,TangentSpaceQuotScheme) then return subspaceTangentSpaceQuotScheme (Lo,Hi,ts);
    if instance(ts,TangentSpaceNestedHilbertScheme) then return subspaceTangentSpaceNestedHilbertScheme (Lo,Hi,ts);
    if instance(ts,TangentSpaceNestedQuotScheme) then return subspaceTangentSpaceNestedQuotScheme (Lo,Hi,ts);
)

subspace (TangentSpace,Matrix) := opts -> (ts,mat) -> (

    if instance(ts,TangentSpaceHilbertScheme) then return subspaceTangentSpaceHilbertScheme (ts,mat);
    if instance(ts,TangentSpaceQuotScheme) then return subspaceTangentSpaceQuotScheme (ts,mat);
    if instance(ts,TangentSpaceNestedHilbertScheme) then return subspaceTangentSpaceNestedHilbertScheme (ts,mat);
    if instance(ts,TangentSpaceNestedQuotScheme) then return subspaceTangentSpaceNestedQuotScheme (ts,mat);
)
----- end subspace -------------------------------------------------------------

----- begin Hom for tangent spaces ---------------------------------------------
Hom (TangentSpace) := opts -> (ts) -> ( return Hom({-infinity},{infinity},ts); )
Hom (ZZ,TangentSpace) := opts -> (d,ts) -> ( return Hom({d},{d},ts); )
Hom (List,TangentSpace) := opts -> (D,ts) -> ( return  Hom(D,D,ts); )
Hom (ZZ,ZZ,TangentSpace) := opts -> (lo,hi,ts) -> ( return Hom({lo},{hi},ts); )
Hom (InfiniteNumber,ZZ,TangentSpace) := opts -> (lo,hi,ts) -> ( return Hom({lo},{hi},ts); )
Hom (ZZ,InfiniteNumber,TangentSpace) := opts -> (lo,hi,ts) -> ( return Hom({lo},{hi},ts); )
Hom (InfiniteNumber,InfiniteNumber,TangentSpace) := opts -> (lo,hi,ts) -> ( return Hom({lo},{hi},ts); )
Hom (List,List,TangentSpace) := opts -> (Lo,Hi,ts) -> (

    FoD := firstOrderDeformations (Lo,Hi,ts);

    return for def in FoD list homomorphism def;
)
----- end Hom for tangent spaces -----------------------------------------------

----- begin Hom for tangent spaces ---------------------------------------------
basis (TangentSpace) := opts -> ts -> ( return basis(-infinity,infinity,ts); )
basis (ZZ,TangentSpace) := opts -> (d,ts) -> ( return basis({d},{d},ts); )
basis (List,TangentSpace) := opts -> (D,ts) -> ( return  basis(D,D,ts); )
basis (ZZ,ZZ,TangentSpace) := opts -> (lo,hi,ts) -> ( return basis({lo},{hi},ts); )
basis (InfiniteNumber,ZZ,TangentSpace) := opts -> (lo,hi,ts) -> ( return basis({lo},{hi},ts); )
basis (ZZ,InfiniteNumber,TangentSpace) := opts -> (lo,hi,ts) -> ( return basis({lo},{hi},ts); )
basis (InfiniteNumber,InfiniteNumber,TangentSpace) := opts -> (lo,hi,ts) -> ( return basis({lo},{hi},ts); )
basis (List,List,TangentSpace) := opts -> (Lo,Hi,ts) -> (

    FoD := firstOrderDeformations (Lo,Hi,ts);

    mat := null;
    for def in FoD do if mat === null then mat = matrix def else mat = mat | (matrix def);
    return mat;
)
----- end Hom for tangent spaces -----------------------------------------------

----- begin homomorphism for tangent vectors ---------------------------------------------
homomorphism TangentVector := tv -> (

    if not tv.cache#?"homomorphism" then (
	R := tv.CoordinateRing;
	local gensI; local moduleI; local RmodI;
	local gensM; local moduleM; local RmodM;
    	local hom; local images; local reprMatrix;
	if instance(tv,TangentVectorHilbertScheme) then (
	    gensI = sub(gens tv.MB, (vars R) | matrix{{0}} );
	    moduleI = image gensI;
	    RmodI = coker gensI;
			
	    images = matrix { for mp in tv.MB.Generators list sub(mp, (vars R) | matrix {{1}}) - sub(mp, (vars R) | matrix{{0}} ) };
	    reprMatrix = map(R^{0},cover moduleI,images);

	    hom = map(RmodI**R^(tv.Degree),moduleI,reprMatrix);
	);

	if instance(tv,TangentVectorQuotScheme) then (
	    gensM = sub(gens tv.MB, (vars R) | matrix{{0}} );
	    moduleM = image gensM;
	    RmodM = coker gensM;
			
	    images = matrix { for mp in tv.MB.Generators list sub(mp, (vars R) | matrix {{1}}) - sub(mp, (vars R) | matrix{{0}} ) };
	    reprMatrix = map(ambient RmodM,cover moduleM,images);
	    hom = map(RmodM**R^(tv.Degree),moduleM,reprMatrix);
	);

    	if instance(tv,TangentVectorNestedHilbertScheme) then (
	    for mb in tv.MB.ListOfMB do (
		gensI = sub(gens mb, (vars R) | matrix{{0}} );
		moduleI = image gensI;
		RmodI = coker gensI;
			
		images = matrix { for mp in mb.Generators list sub(mp, (vars R) | matrix {{1}}) - sub(mp, (vars R) | matrix{{0}} ) };
		reprMatrix = map(ambient RmodI,cover moduleI,images);
		hom = append(hom, map(RmodI**R^(tv.Degree),moduleI,reprMatrix));
	    );
	);

    	if instance(tv,TangentVectorNestedQuotScheme) then (
	    for mb in tv.MB.ListOfMB do (
		gensM = sub(gens mb, (vars R) | matrix{{0}} );
		moduleM = image gensM;
		RmodM = coker gensM;
			
		images = matrix { for mp in mb.Generators list sub(mp, (vars R) | matrix {{1}}) - sub(mp, (vars R) | matrix{{0}} ) };
		reprMatrix = map(ambient RmodM,cover moduleM,images);
		hom = append(hom, map(RmodM**R^(tv.Degree),moduleM,reprMatrix));
	    );
	);
            
        tv.cache#"homomorphism" = hom;
    );

    return tv.cache#"homomorphism";
)

matrix TangentVector := opts -> tv -> (

    if not tv.cache#?"matrix" then (

	R := tv.CoordinateRing;
	mat := null;
	local B; local eval; local C;
	if instance(tv,TangentVectorHilbertScheme) or instance(tv,TangentVectorQuotScheme) then (
	    B = sousEscalier sub(tv.MB.AffineChartOrigin, R);
	
	    for mp in tv.MB.Generators do (
		eval := sub(mp, (vars R) | matrix {{1}}) - sub(mp, (vars R) | matrix{{0}});

		C = coefficients (eval,Monomials=>B);
		if mat === null then mat = C#1 else mat = mat || C#1;
	    );
	);

    	if instance(tv,TangentVectorNestedHilbertScheme) or instance(tv,TangentVectorNestedQuotScheme) then (
	    for mb in tv.MB.ListOfMB do (
		B = sousEscalier sub(mb.AffineChartOrigin, R);

		for mp in mb.Generators do (
		    eval = sub(mp, (vars R) | matrix {{1}}) - sub(mp, (vars R) | matrix{{0}});

		    C = coefficients (eval,Monomials=>B);
		    if mat === null then mat = C#1 else mat = mat || C#1;
		);
	    );
	);

        tv.cache#"matrix" = mat;
    );

    return tv.cache#"matrix";
)

----- begin firstOrderDeformationsHilbertScheme --------------------------------
firstOrderDeformationsHilbertScheme = method(TypicalValue => List)
firstOrderDeformationsHilbertScheme (List,List,TangentSpaceHilbertScheme) := (Lo,Hi,ts) -> (

    parameters := sort select(gens ts.DefBase, x -> degree x >= Lo and degree x <= Hi);
    output := {};
    for g in parameters do (
	p := position(ts.cache.Computed, x -> x == g);
	if p === null then (
	    eval := for gg in gens ts.DefBase list if gg == g then 1 else 0;
	    evalMap := map(ts.DualNumbers,ring ts.MB,(gens ts.DualNumbers) | (gens coefficientRing ts.DualNumbers) | eval);
    	
	    mb := new MarkedBasis from {
	      cache => new CacheTable from {},
	      AffineChartOrigin =>sub(ts.MB.AffineChartOrigin,ts.DualNumbers),
	      StableSet => for ht in ts.MB.StableSet list sub(ht,ts.DualNumbers),
	      Generators => for mp in ts.MB.Generators list evalMap mp
	    };

	    TV := new TangentVectorHilbertScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => ts.CoordinateRing,
		     DefOrder => 1,
		     DefBase => coefficientRing ts.DualNumbers,
		     MB => mb,
		     IsHomogeneous => ts.IsHomogeneous,
		     BBplus => ts.BBplus,
		     Length => ts.Length,
	    	     Degree => degree g
	    	  };
	      
	      ts.cache.Computed = append(ts.cache.Computed,g);
	      ts.cache.Basis = append(ts.cache.Basis,TV);
	      output = append(output,TV);
	) else (
	    output = append(output,ts.cache.Basis#p);
        );
    );
    return output;
)
----- end firstOrderDeformationsHilbertScheme ----------------------------------

----- begin subspaceTangentSpaceHilbertScheme ----------------------------------
subspaceTangentSpaceHilbertScheme = method(TypicalValue => TangentSpaceHilbertScheme)
subspaceTangentSpaceHilbertScheme (List,List,TangentSpaceHilbertScheme) := (Lo,Hi,ts) -> (

    parameters := sort select(gens ts.DefBase, x -> degree x >= Lo and degree x <= Hi);

    if #parameters == 0 then (
	<< "\t-- warning: empty subspace" << endl;
	return null;
    );

    P := (coefficientRing ts.CoordinateRing)[parameters,Degrees=>for p in parameters list degree p];
    PE := P[gens coefficientRing ts.DualNumbers,Local=>true];
    PE = PE/(ideal PE_0^2);
    PER := PE[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

    mb := new MarkedBasis from {
	                 cache => new CacheTable from {},
			 AffineChartOrigin =>sub(ts.MB.AffineChartOrigin,PER),
			 StableSet => for ht in ts.MB.StableSet list sub(ht,PER),
			 Generators => for mp in ts.MB.Generators list sub(mp,PER)
	      };
	  
    return new TangentSpaceHilbertScheme from {
	    cache => new CacheTable from { Basis => {}, Computed => {}},
	    CoordinateRing => ts.CoordinateRing,
	    DefBase => P,
	    DefOrder => 1,
	    Full => (#parameters == dim ts),
	    MB => mb,
	    DualNumbers => ts.DualNumbers,
	    IsHomogeneous => ts.IsHomogeneous,
	    BBplus => ts.BBplus,
	    Length => ts.Length
	};
)

subspaceTangentSpaceHilbertScheme (TangentSpaceHilbertScheme,Matrix) := (ts,mat) -> (

    R := ts.CoordinateRing;
    B := sousEscalier sub(ts.MB.AffineChartOrigin, R);
    
    if numRows mat != (numgens ts.MB)*#B then error "argument 2 has a wrong number of columns";

    KK :=  (coefficientRing ts.CoordinateRing);
    C := KK[Variables=>numColumns mat];
    CP := KK[(gens C) | (gens ts.DefBase)];
    CPE := CP[gens coefficientRing ts.DualNumbers,Local=>true];
    CPE = CPE/(ideal CPE_0^2);
    CPER := CPE[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

    subspaceParametrization := CPE_0*sub(mat,CPE)*sub(transpose matrix{gens C},CPE);

    genericVector := null;
    for mp in ts.MB.Generators do (
	    eval := mp - mp%sub(ideal CPE_0,ring mp);
	    coeff := coefficients (eval,Monomials=>for b in B list sub(b,ring ts.MB));
	    if genericVector === null then genericVector = coeff#1 else genericVector = genericVector || coeff#1;
	);

    equation := for e in flatten entries (sub(genericVector,CPE) - subspaceParametrization) list leadCoefficient e;
    equation = trim sub(trim eliminate(ideal equation, for g in gens C list sub(g,CP)),ts.DefBase);
    if equation == ideal(1_(ts.DefBase)) then error "argument 2 does not describe a subspace";
    
    if  numgens equation > 0 then (
	equationGB := gb equation;
	parametrize := for g in gens ts.DefBase list g => g%equationGB;
	newGenerators := for mp in ts.MB.Generators list sub(mp,parametrize);

	basisSubspace := rsort select( gens ts.DefBase, g -> not isMember(g,(ideal leadTerm equationGB )_*));
	if #basisSubspace != numColumns mat then (
	    << "\t-- warning: the columns of argument 2 are linearly dependent or some of them does not describe a tangent vector";
	);

	P := KK[basisSubspace,Degrees=>for g in basisSubspace list degree g];
	Pe := P[gens coefficientRing ts.DualNumbers,Local=>true];
	Pe = Pe/ideal(Pe_0^2);
	PeR := Pe[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

	mb := new MarkedBasis from {
	                 cache => new CacheTable from {},
			 AffineChartOrigin => sub(ts.MB.AffineChartOrigin,PeR),
			 StableSet => for ht in ts.MB.StableSet list sub(ht,PeR),
			 Generators => for mp in newGenerators list sub(mp,PeR)
	      };

	return new TangentSpaceHilbertScheme from {
	    cache => new CacheTable from { Basis => {}, Computed => {}},
	    CoordinateRing => ts.CoordinateRing,
	    DefBase => P,
	    DefOrder => 1,
	    Full => false,
	    MB => mb,
	    DualNumbers => ts.DualNumbers,
	    IsHomogeneous => ts.IsHomogeneous,
	    BBplus => ts.BBplus,
	    Length => ts.Length
	};
    ) else (
	return ts;
    );
)
----- end subspaceTangentSpaceHilbertScheme ------------------------------------

----- extension of existing methods to the object TangentVectorHilbertScheme ---
TangentVectorHilbertScheme#{Standard,AfterPrint} = TangentVectorHilbertScheme#{Standard,AfterNoPrint} = tv -> ( 
     if not tv.cache#?"print" then (
	 tv.cache#"print" = "Tangent vector to Hilb" | (toString tv.Length)^1 | "(A" | ((toString numgens tv.CoordinateRing)^1) | ")";	
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << tv.cache#"print" << endl;
)
--------------------------------------------------------------------------------


----- begin firstOrderDeformationsQuotScheme -----------------------------------
firstOrderDeformationsQuotScheme = method(TypicalValue => List)
firstOrderDeformationsQuotScheme (List,List,TangentSpaceQuotScheme) := (Lo,Hi,ts) -> (

    parameters := sort select(gens ts.DefBase, x -> degree x >= Lo and degree x <= Hi);
    output := {};
    for g in parameters do (
	p := position(ts.cache.Computed, x -> x == g);
	if p === null then (
	    eval := for gg in gens ts.DefBase list if gg == g then 1 else 0;
	    evalMap := map(ts.DualNumbers,ring ts.MB,(gens ts.DualNumbers) | (gens coefficientRing ts.DualNumbers) | eval);
    	
	    mb := new MarkedBasis from {
	      cache => new CacheTable from {},
	      AffineChartOrigin =>sub(ts.MB.AffineChartOrigin,ts.DualNumbers),
	      StableSet => for ht in ts.MB.StableSet list sub(ht,ts.DualNumbers),
	      Generators => for mp in ts.MB.Generators list evalMap mp
	    };

	    TV := new TangentVectorQuotScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => ts.CoordinateRing,
		     DefOrder => 1,
		     DefBase => coefficientRing ts.DualNumbers,
		     MB => mb,
		     IsHomogeneous => ts.IsHomogeneous,
		     BBplus => ts.BBplus,
		     Length => ts.Length,
	    	     Degree => degree g,
		     RK => ts.RK
	    	  };
	      
	      ts.cache.Computed = append(ts.cache.Computed,g);
	      ts.cache.Basis = append(ts.cache.Basis,TV);
	      output = append(output,TV);
	) else (
	    output = append(output,ts.cache.Basis#p);
        );
    );
    return output;
)
----- end firstOrderDeformationsQuotScheme -------------------------------------

----- begin subspaceTangentSpaceQuotScheme -------------------------------------
subspaceTangentSpaceQuotScheme = method(TypicalValue => TangentSpaceQuotScheme)
subspaceTangentSpaceQuotScheme (List,List,TangentSpaceQuotScheme) := (Lo,Hi,ts) -> (

    parameters := sort select(gens ts.DefBase, x -> degree x >= Lo and degree x <= Hi);

    if #parameters == 0 then (
	<< "\t-- warning: empty subspace" << endl;
	return null;
    );

    P := (coefficientRing ts.CoordinateRing)[parameters,Degrees=>for p in parameters list degree p];
    PE := P[gens coefficientRing ts.DualNumbers,Local=>true];
    PE = PE/(ideal PE_0^2);
    PER := PE[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

    mb := new MarkedBasis from {
	                 cache => new CacheTable from {},
			 AffineChartOrigin =>sub(ts.MB.AffineChartOrigin,PER),
			 StableSet => for ht in ts.MB.StableSet list sub(ht,PER),
			 Generators => for mp in ts.MB.Generators list sub(mp,PER)
	      };
	  
    return new TangentSpaceQuotScheme from {
	    cache => new CacheTable from { Basis => {}, Computed => {}},
	    CoordinateRing => ts.CoordinateRing,
	    DefBase => P,
	    DefOrder => 1,
	    Full => (#parameters == dim ts),
	    MB => mb,
	    DualNumbers => ts.DualNumbers,
	    IsHomogeneous => ts.IsHomogeneous,
	    BBplus => ts.BBplus,
	    Length => ts.Length,
	    RK => ts.RK
	};
)

subspaceTangentSpaceQuotScheme (TangentSpaceQuotScheme,Matrix) := (ts,mat) -> (

    R := ts.CoordinateRing;
    B := sousEscalier sub(ts.MB.AffineChartOrigin, R);
    
    if numRows mat != (numgens ts.MB)*#B then error "argument 2 has a wrong number of columns";

    KK :=  (coefficientRing ts.CoordinateRing);
    C := KK[Variables=>numColumns mat];
    CP := KK[(gens C) | (gens ts.DefBase)];
    CPE := CP[gens coefficientRing ts.DualNumbers,Local=>true];
    CPE = CPE/(ideal CPE_0^2);
    CPER := CPE[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

    subspaceParametrization := CPE_0*sub(mat,CPE)*sub(transpose matrix{gens C},CPE);
    
    genericVector := null;
    for mp in ts.MB.Generators do (
	    eval := mp - mp%sub(ideal CPE_0,ring mp);
	    coeff := coefficients (eval,Monomials=>for b in B list sub(b,ring ts.MB));
	    if genericVector === null then genericVector = coeff#1 else genericVector = genericVector || coeff#1;
	);

    equation := for e in flatten entries (sub(genericVector,CPE) - subspaceParametrization) list leadCoefficient e;
    equation = trim sub(trim eliminate(ideal equation, for g in gens C list sub(g,CP)),ts.DefBase);
    if equation == ideal(1_(ts.DefBase)) then error "argument 2 does not describe a subspace";
    
    if  numgens equation > 0 then (
	equationGB := gb equation;
	parametrize := for g in gens ts.DefBase list g => g%equationGB;
	newGenerators := for mp in ts.MB.Generators list sub(mp,parametrize);

	basisSubspace := rsort select( gens ts.DefBase, g -> not isMember(g,(ideal leadTerm equationGB )_*));

	if #basisSubspace != numColumns mat then (
	    << "\t-- warning: the columns of argument 2 are linearly dependent or some of them does not describe a tangent vector";
	);
    
	P := KK[basisSubspace,Degrees=>for g in basisSubspace list degree g];
	Pe := P[gens coefficientRing ts.DualNumbers,Local=>true];
	Pe = Pe/ideal(Pe_0^2);
	PeR := Pe[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

	mb := new MarkedBasis from {
	                 cache => new CacheTable from {},
			 AffineChartOrigin => sub(ts.MB.AffineChartOrigin,PeR),
			 StableSet => for ht in ts.MB.StableSet list sub(ht,PeR),
			 Generators => for mp in newGenerators list sub(mp,PeR)
	      };

	return new TangentSpaceQuotScheme from {
	    cache => new CacheTable from { Basis => {}, Computed => {}},
	    CoordinateRing => ts.CoordinateRing,
	    DefBase => P,
	    DefOrder => 1,
	    Full => false,
	    MB => mb,
	    DualNumbers => ts.DualNumbers,
	    IsHomogeneous => ts.IsHomogeneous,
	    BBplus => ts.BBplus,
	    Length => ts.Length,
	    RK => ts.RK
	};
    ) else (
	return ts;
    );
)
----- end subspaceTangentSpaceQuotScheme ---------------------------------------

----- extension of existing methods to the object TangentVectorQuotScheme ----
TangentVectorQuotScheme#{Standard,AfterPrint} = TangentVectorQuotScheme#{Standard,AfterNoPrint} = tv -> ( 
     if not tv.cache#?"print" then (
	tv.cache#"print" = "Tangent vector to Quot" | ((toString tv.Length)^1 || "" || (toString tv.RK)) | "(A" | ((toString numgens tv.CoordinateRing)^1) | ")";	
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << tv.cache#"print" << endl;
)
--------------------------------------------------------------------------------

----- begin firstOrderDeformationsNestedHilbertScheme --------------------------
firstOrderDeformationsNestedHilbertScheme = method(TypicalValue => List)
firstOrderDeformationsNestedHilbertScheme (List,List,TangentSpaceNestedHilbertScheme) := (Lo,Hi,ts) -> (

    parameters := sort select(gens ts.DefBase, x -> degree x >= Lo and degree x <= Hi);
    output := {};
    for g in parameters do (
	p := position(ts.cache.Computed, x -> x == g);
	if p === null then (
	    eval := for gg in gens ts.DefBase list if gg == g then 1 else 0;
	    evalMap := map(ts.DualNumbers,ring ts.MB,(gens ts.DualNumbers) | (gens coefficientRing ts.DualNumbers) | eval);

	    nmb := new NestedMarkedBasis from {
		        cache => new CacheTable from {},
			ListOfMB => for mb in ts.MB.ListOfMB list new MarkedBasis from {
	                                       cache => new CacheTable from {},
					       AffineChartOrigin =>sub(mb.AffineChartOrigin,ts.DualNumbers),
					       StableSet => for ht in mb.StableSet list sub(ht,ts.DualNumbers),
					       Generators => for mp in mb.Generators list evalMap mp
					       }
				 };
	   

	    TV := new TangentVectorNestedHilbertScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => ts.CoordinateRing,
		     DefOrder => 1,
		     DefBase => coefficientRing ts.DualNumbers,
		     MB => nmb,
		     IsHomogeneous => ts.IsHomogeneous,
		     BBplus => ts.BBplus,
		     Length => ts.Length,
	    	     Degree => degree g
	    	  };
	      
	      ts.cache.Computed = append(ts.cache.Computed,g);
	      ts.cache.Basis = append(ts.cache.Basis,TV);
	      output = append(output,TV);
	) else (
	    output = append(output,ts.cache.Basis#p);
        );
    );
    return output;
)
----- end firstOrderDeformationsNestedHilbertScheme ----------------------------

----- begin subspaceTangentSpaceNestedHilbertScheme ----------------------------
subspaceTangentSpaceNestedHilbertScheme = method(TypicalValue => TangentSpaceNestedHilbertScheme)
subspaceTangentSpaceNestedHilbertScheme (List,List,TangentSpaceNestedHilbertScheme) := (Lo,Hi,ts) -> (

    parameters := sort select(gens ts.DefBase, x -> degree x >= Lo and degree x <= Hi);

    if #parameters == 0 then (
	<< "\t-- warning: empty subspace" << endl;
	return null;
    );

    P := (coefficientRing ts.CoordinateRing)[parameters,Degrees=>for p in parameters list degree p];
    PE := P[gens coefficientRing ts.DualNumbers,Local=>true];
    PE = PE/(ideal PE_0^2);
    PER := PE[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

    nmb := new NestedMarkedBasis from {
		        cache => new CacheTable from {},
			ListOfMB => for mb in ts.MB.ListOfMB list new MarkedBasis from {
	                                       cache => new CacheTable from {},
					       AffineChartOrigin => sub(mb.AffineChartOrigin,PER),
					       StableSet => for ht in mb.StableSet list sub(ht,PER),
					       Generators => for mp in mb.Generators list sub(mp,PER)
					       }
				 };
	  
    return new TangentSpaceNestedHilbertScheme from {
	    cache => new CacheTable from { Basis => {}, Computed => {}},
	    CoordinateRing => ts.CoordinateRing,
	    DefBase => P,
	    DefOrder => 1,
	    Full => (#parameters == dim ts),
	    MB => nmb,
	    DualNumbers => ts.DualNumbers,
	    IsHomogeneous => ts.IsHomogeneous,
	    BBplus => ts.BBplus,
	    Length => ts.Length
	};
)

subspaceTangentSpaceNestedHilbertScheme (TangentSpaceNestedHilbertScheme,Matrix) := (ts,mat) -> (

    R := ts.CoordinateRing;

    totLength := sum for i from 0 to (length ts.MB-1) list (numgens ts.MB.ListOfMB#i)*(ts.Length#i);
    if numRows mat != totLength then error "argument 2 has a wrong number of columns";
   
    
    KK :=  (coefficientRing ts.CoordinateRing);
    C := KK[Variables=>numColumns mat];
    CP := KK[(gens C) | (gens ts.DefBase)];
    CPE := CP[gens coefficientRing ts.DualNumbers,Local=>true];
    CPE = CPE/(ideal CPE_0^2);
    CPER := CPE[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

    subspaceParametrization := CPE_0*sub(mat,CPE)*sub(transpose matrix{gens C},CPE);

    genericVector := null;
    for mb in ts.MB.ListOfMB do (
	B := sousEscalier sub(mb.AffineChartOrigin, R);

	for mp in mb.Generators do (
	    eval := mp - mp%sub(ideal CPE_0,ring mp);
	    coeff := coefficients (eval,Monomials=>for b in B list sub(b,ring ts.MB));
	    if genericVector === null then genericVector = coeff#1 else genericVector = genericVector || coeff#1;
	);
    );

    equation := for e in flatten entries (sub(genericVector,CPE) - subspaceParametrization) list leadCoefficient e;
    equation = trim sub(trim eliminate(ideal equation, for g in gens C list sub(g,CP)),ts.DefBase);
    if equation == ideal(1_(ts.DefBase)) then error "argument 2 does not describe a subspace";
    
    if  numgens equation > 0 then (
	equationGB := gb equation;
	parametrize := for g in gens ts.DefBase list g => g%equationGB;
	newGenerators := for mb in ts.MB.ListOfMB list for mp in mb.Generators list sub(mp,parametrize);

	basisSubspace := rsort select( gens ts.DefBase, g -> not isMember(g,(ideal leadTerm equationGB )_*));
	if #basisSubspace != numColumns mat then (
	    << "\t-- warning: the columns of argument 2 are linearly dependent or some of them does not describe a tangent vector";
	);

	P := KK[basisSubspace,Degrees=>for g in basisSubspace list degree g];
	Pe := P[gens coefficientRing ts.DualNumbers,Local=>true];
	Pe = Pe/ideal(Pe_0^2);
	PeR := Pe[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

	nmb := new NestedMarkedBasis from {
	                 cache => new CacheTable from {},
			 ListOfMB => for i from 0 to #newGenerators -1 list new MarkedBasis from { 
			     cache => new CacheTable from {},
			     AffineChartOrigin => sub((ts.MB.ListOfMB#i).AffineChartOrigin,PeR),
			     StableSet => for ht in (ts.MB.ListOfMB#i).StableSet list sub(ht,PeR),
			     Generators => for mp in newGenerators#i list sub(mp,PeR)
			 }
	      };

	return new TangentSpaceNestedHilbertScheme from {
	    cache => new CacheTable from { Basis => {}, Computed => {}},
	    CoordinateRing => ts.CoordinateRing,
	    DefBase => P,
	    DefOrder => 1,
	    Full => false,
	    MB => nmb,
	    DualNumbers => ts.DualNumbers,
	    IsHomogeneous => ts.IsHomogeneous,
	    BBplus => ts.BBplus,
	    Length => ts.Length
	};
    ) else (
	return ts;
    );
)
----- end subspaceTangentSpaceNestedHilbertScheme ------------------------------

----- extension of existing methods to the object TangentVectorNestedHilbertScheme ---
TangentVectorNestedHilbertScheme#{Standard,AfterPrint} = TangentVectorNestedHilbertScheme#{Standard,AfterNoPrint} = tv -> ( 
    if not tv.cache#?"print" then (
	tv.cache#"print" = "Tangent vector to Hilb" | ((toString toSequence tv.Length)^1) | "(A" | ((toString numgens tv.CoordinateRing)^1) | ")";	
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << tv.cache#"print" << endl;
)
--------------------------------------------------------------------------------

----- begin firstOrderDeformationsNestedQuotScheme --------------------------
firstOrderDeformationsNestedQuotScheme = method(TypicalValue => List)
firstOrderDeformationsNestedQuotScheme (List,List,TangentSpaceNestedQuotScheme) := (Lo,Hi,ts) -> (

    parameters := sort select(gens ts.DefBase, x -> degree x >= Lo and degree x <= Hi);
    output := {};
    for g in parameters do (
	p := position(ts.cache.Computed, x -> x == g);
	if p === null then (
	    eval := for gg in gens ts.DefBase list if gg == g then 1 else 0;
	    evalMap := map(ts.DualNumbers,ring ts.MB,(gens ts.DualNumbers) | (gens coefficientRing ts.DualNumbers) | eval);

	    nmb := new NestedMarkedBasis from {
		        cache => new CacheTable from {},
			ListOfMB => for mb in ts.MB.ListOfMB list new MarkedBasis from {
	                                       cache => new CacheTable from {},
					       AffineChartOrigin =>sub(mb.AffineChartOrigin,ts.DualNumbers),
					       StableSet => for ht in mb.StableSet list sub(ht,ts.DualNumbers),
					       Generators => for mp in mb.Generators list evalMap mp
					       }
				 };
	   

	    TV := new TangentVectorNestedQuotScheme from {
		     cache => new CacheTable from {},
		     CoordinateRing => ts.CoordinateRing,
		     DefOrder => 1,
		     DefBase => coefficientRing ts.DualNumbers,
		     MB => nmb,
		     IsHomogeneous => ts.IsHomogeneous,
		     BBplus => ts.BBplus,
		     Length => ts.Length,
	    	     Degree => degree g,
		     RK => ts.RK
	    	  };
	      
	      ts.cache.Computed = append(ts.cache.Computed,g);
	      ts.cache.Basis = append(ts.cache.Basis,TV);
	      output = append(output,TV);
	) else (
	    output = append(output,ts.cache.Basis#p);
        );
    );
    return output;
)
----- end firstOrderDeformationsNestedQuotScheme -------------------------------

----- begin subspaceTangentSpaceNestedQuotScheme -------------------------------
subspaceTangentSpaceNestedQuotScheme = method(TypicalValue => TangentSpaceNestedQuotScheme)
subspaceTangentSpaceNestedQuotScheme (List,List,TangentSpaceNestedQuotScheme) := (Lo,Hi,ts) -> (

    parameters := sort select(gens ts.DefBase, x -> degree x >= Lo and degree x <= Hi);

    if #parameters == 0 then (
	<< "\t-- warning: empty subspace" << endl;
	return null;
    );

    P := (coefficientRing ts.CoordinateRing)[parameters,Degrees=>for p in parameters list degree p];
    PE := P[gens coefficientRing ts.DualNumbers,Local=>true];
    PE = PE/(ideal PE_0^2);
    PER := PE[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

    nmb := new NestedMarkedBasis from {
		        cache => new CacheTable from {},
			ListOfMB => for mb in ts.MB.ListOfMB list new MarkedBasis from {
	                                       cache => new CacheTable from {},
					       AffineChartOrigin => sub(mb.AffineChartOrigin,PER),
					       StableSet => for ht in mb.StableSet list sub(ht,PER),
					       Generators => for mp in mb.Generators list sub(mp,PER)
					       }
				 };
	  
    return new TangentSpaceNestedQuotScheme from {
	    cache => new CacheTable from { Basis => {}, Computed => {}},
	    CoordinateRing => ts.CoordinateRing,
	    DefBase => P,
	    DefOrder => 1,
	    Full => (#parameters == dim ts),
	    MB => nmb,
	    DualNumbers => ts.DualNumbers,
	    IsHomogeneous => ts.IsHomogeneous,
	    BBplus => ts.BBplus,
	    Length => ts.Length,
	    RK => ts.RK
	};
)

subspaceTangentSpaceNestedQuotScheme (TangentSpaceNestedQuotScheme,Matrix) := (ts,mat) -> (

    R := ts.CoordinateRing;

    totLength := sum for i from 0 to length ts.MB-1 list (numgens ts.MB.ListOfMB#i)*(ts.Length#i);
    if numRows mat != totLength then error "argument 2 has a wrong number of columns";

    KK :=  (coefficientRing ts.CoordinateRing);
    C := KK[Variables=>numColumns mat];
    CP := KK[(gens C) | (gens ts.DefBase)];
    CPE := CP[gens coefficientRing ts.DualNumbers,Local=>true];
    CPE = CPE/(ideal CPE_0^2);
    CPER := CPE[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

    subspaceParametrization := CPE_0*sub(mat,CPE)*sub(transpose matrix{gens C},CPE);

    genericVector := null;
    for mb in ts.MB.ListOfMB do (
	B := sousEscalier sub(mb.AffineChartOrigin, R);

	for mp in mb.Generators do (
	    eval := mp - mp%sub(ideal CPE_0,ring mp);
	    coeff := coefficients (eval,Monomials=>for b in B list sub(b,ring ts.MB));
	    if genericVector === null then genericVector = coeff#1 else genericVector = genericVector || coeff#1;
	);
    );

    equation := for e in flatten entries (sub(genericVector,CPE) - subspaceParametrization) list leadCoefficient e;
    equation = trim sub(trim eliminate(ideal equation, for g in gens C list sub(g,CP)),ts.DefBase);
    if equation == ideal(1_(ts.DefBase)) then error "argument 2 does not describe a subspace";
    
    if  numgens equation > 0 then (
	equationGB := gb equation;
	parametrize := for g in gens ts.DefBase list g => g%equationGB;
	newGenerators := for mb in ts.MB.ListOfMB list for mp in mb.Generators list sub(mp,parametrize);

	basisSubspace := rsort select( gens ts.DefBase, g -> not isMember(g,(ideal leadTerm equationGB )_*));
	if #basisSubspace != numColumns mat then (
	    << "\t-- warning: the columns of argument 2 are linearly dependent or some of them does not describe a tangent vector";
	);

	P := KK[basisSubspace,Degrees=>for g in basisSubspace list degree g];
	Pe := P[gens coefficientRing ts.DualNumbers,Local=>true];
	Pe = Pe/ideal(Pe_0^2);
	PeR := Pe[options  ts.CoordinateRing,Join=>false,DegreeMap => x -> 0];

	nmb := new NestedMarkedBasis from {
	                 cache => new CacheTable from {},
			 ListOfMB => for i from 0 to #newGenerators -1 list new MarkedBasis from { 
			     cache => new CacheTable from {},
			     AffineChartOrigin => sub((ts.MB.ListOfMB#i).AffineChartOrigin,PeR),
			     StableSet => for ht in (ts.MB.ListOfMB#i).StableSet list sub(ht,PeR),
			     Generators => for mp in newGenerators#i list sub(mp,PeR)
			 }
	      };

	return new TangentSpaceNestedQuotScheme from {
	    cache => new CacheTable from { Basis => {}, Computed => {}},
	    CoordinateRing => ts.CoordinateRing,
	    DefBase => P,
	    DefOrder => 1,
	    Full => false,
	    MB => nmb,
	    DualNumbers => ts.DualNumbers,
	    IsHomogeneous => ts.IsHomogeneous,
	    BBplus => ts.BBplus,
	    Length => ts.Length,
	    RK => ts.RK
	};
    ) else (
	return ts;
    );
)
----- end subspaceTangentSpaceNestedQuotScheme ---------------------------------

----- extension of existing methods to the object TangentVectorNestedQuotScheme ---
TangentVectorNestedQuotScheme#{Standard,AfterPrint} = TangentVectorNestedQuotScheme#{Standard,AfterNoPrint} = tv -> ( 
     if not tv.cache#?"print" then (
	tv.cache#"print" = "Tangent vector to Quot" | ((toString toSequence tv.Length)^1 || "" || (toString tv.RK)) | "(A" | ((toString numgens tv.CoordinateRing)^1) | ")";	
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << tv.cache#"print" << endl;
)
--------------------------------------------------------------------------------

net Deformation := def -> (
    
    if not def.cache#?"net" then (
    	netLines := {};
	initialSpace := "";
	L := if instance(def.MB,MarkedBasis) then {def.MB} else def.MB.ListOfMB;
	for k from 0 to #L - 1 do (
	    deletePar := for g in gens def.DefBase list g => 0;
	    mb := L#k;
	    for i from 0 to numgens mb - 1 do (
		line := initialSpace;

		startingPoint := sub(mb.Generators#i,deletePar);
		defPart := mb.Generators#i - startingPoint;
		tail := startingPoint - mb.StableSet#i;

		if instance(mb.AffineChartOrigin,Ideal) then (
		    if defPart != 0 then line = line | "(";
		    line = line | "[" | (toString mb.StableSet#i) | "]";
		    if tail != 0 then (
			if ((toString tail)#0) == "-" then line = line | (toString tail) else line = line | "+" | (toString tail);
		    );
		    if defPart != 0 then (
			if ((toString defPart)#0) == "-" then line = line | ")" | (toString defPart) else line = line | ")+" | (toString defPart);
		    );
		) else (
		    S := net mb.StableSet#i;
		    H := depth S + height S;
		    if defPart != 0 then line = line | (leftBracket H) | " ";
		    
		    line = line | stack (for j from 0 to (depth S + height S - 1) list ("[" | (horizontalJoin (for k from 1 to #(S#j)-2 list S#j#k)) | "]"));
		    vShift := -depth line + ((height line)//2) + 1;
		    if tail != 0 then line = line | (" + "^vShift) | (net tail);
		    if defPart != 0 then line = line | " " | (rightBracket H) | (" + "^vShift) | (net defPart);
		);

		netLines = append(netLines,line);
		initialSpace = initialSpace | " ";
	    );

	    if k < #L-1 then (
	        netLines = append(netLines, initialSpace | "contains");
		initialSpace = initialSpace | " ";
	    ); 
	);
    	
    	def.cache#"net" = stack netLines;
    );

    return def.cache#"net";
)

Deformation#{Standard,AfterPrint} = Deformation#{Standard,AfterNoPrint} = def -> ( 
    if not def.cache#?"print" then (
	s := "Deformation ";
	if def.DefOrder == infinity then s = s | "over A^1" else s = s | "of order " | toString(def.DefOrder);
	def.cache#"print" = s;	
    );

    << endl << concatenate(interpreterDepth:"o") << lineNumber << " : " << def.cache#"print" << endl;
)

deformationOrder = method(TypicalValue=>ZZ)
deformationOrder Deformation := def -> ( return def.DefOrder; )

----- begin getFiber --------------------------------------------------------------
getFiber = method(TypicalValue => ParameterSpacePoint)
getFiber (Deformation, Thing) := (def,v) -> (

    if instance(def,TangentSpace) then (
	<< "\t-- warning: with tangent spaces use the method \"getTangentVector\"" << endl;
	return null;
    );

    if instance(def.MB,MarkedBasis) then (
        if instance(def.MB.AffineChartOrigin,Ideal) then (
	    return getFiberHilbertScheme (def,v);
        ) else (
	    return getFiberQuotScheme (def,v);
        );
    ) else (
        if instance((first def.MB.ListOfMB).AffineChartOrigin,Ideal) then (
	    return getFiberNestedHilbertScheme (def,v);
        ) else (
	    return getFiberNestedQuotScheme (def,v);
        );
    );
)
----- end getFiber -------------------------------------------------------------

----- begin getSpecialFiber ----------------------------------------------------
getSpecialFiber = method(TypicalValue => ParameterSpacePoint)
getSpecialFiber Deformation := def -> (
    KK := coefficientRing def.CoordinateRing;
    return getFiber(def,0_KK);
)
----- end getSpecialFiber ------------------------------------------------------

----- begin getGeneralFiber ----------------------------------------------------
getGeneralFiber = method(TypicalValue => ParameterSpacePoint)
getGeneralFiber Deformation := def -> (
    KK := coefficientRing def.CoordinateRing;
    return getFiber(def,1_KK);
)
----- end getGeneralFiber ------------------------------------------------------

----- begin getRandomFiber -----------------------------------------------------
getRandomFiber = method(TypicalValue => ParameterSpacePoint)
getRandomFiber Deformation := def -> (
    KK := coefficientRing def.CoordinateRing;
    return getFiber(def,random(KK));
)
----- end getRandomFiber -------------------------------------------------------

----- begin getFiberHilbertScheme ----------------------------------------------
getFiberHilbertScheme = method(TypicalValue => HilbertSchemePoint)
getFiberHilbertScheme (Deformation, Thing) := (def,v) -> (
    KK := coefficientRing def.CoordinateRing;
    
    try vKK := promote(v,KK) then (

	R := ring def.MB;
	eval := (for i from 0 to numgens R - 1 list R_i => def.CoordinateRing_i) | {(coefficientRing R)_0 => vKK};
	I := ideal sub(gens def.MB, eval);

	if degree I != def.Length then (
	    << "\t-- warning: the deformation is not flat" << endl;
	);
    
        return hilbertSchemePoint I;
    ) else (
	error "argument 2 expected to be an element in the ring of coefficients of argument 1";
    );
)
----- end getFiberHilbertScheme ------------------------------------------------

----- begin getFiberQuotScheme -------------------------------------------------
getFiberQuotScheme = method(TypicalValue => QuotSchemePoint)
getFiberQuotScheme (Deformation, Thing) := (def,v) -> (
    KK := coefficientRing def.CoordinateRing;
    
    try vKK := promote(v,KK) then (

	R := ring def.MB;
	eval := (for i from 0 to numgens R - 1 list R_i => def.CoordinateRing_i) | {(coefficientRing R)_0 => vKK};
	M := sub(gens def.MB, eval);

	if degree coker M != def.Length then (
	    << "\t--warning: the deformation is not flat" << endl;
	);
    
        return quotSchemePoint M;	
    ) else (
	error "argument 2 expected to be an element in the ring of coefficients of argument 1";
    );
)
----- end getFiberQuotScheme ---------------------------------------------------

----- begin getFiberNestedHilbertScheme ----------------------------------------
getFiberNestedHilbertScheme = method(TypicalValue => NestedHilbertSchemePoint)
getFiberNestedHilbertScheme (Deformation, Thing) := (def,v) -> (
    KK := coefficientRing def.CoordinateRing;
    
    try vKK := promote(v,KK) then (

	L := {};
	flat := true;
	R := ring def.MB;
	eval := (for i from 0 to numgens R - 1 list R_i => def.CoordinateRing_i) | {(coefficientRing R)_0 => vKK};
	for i from 0 to (length def.MB - 1) do (
	    I := ideal sub(gens (def.MB.ListOfMB)#i, eval);
	    
	    flat = flat and degree I == def.Length#i;
	    L = append(L,I);
	);
	
	if not flat then (
	    << "\t-- warning: the deformation is not flat" << endl;
	);
    
        try return nestedHilbertSchemePoint L else  (
	    << "\t-- warning: the deformation is not a nested configuration" << endl;
	    return null;
	);
	
    ) else (
	error "argument 2 expected to be an element in the ring of coefficients of argument 1";
    );
)
----- end getFiberNestedHilbertScheme ------------------------------------------

----- begin getFiberNestedQuotScheme -------------------------------------------
getFiberNestedQuotScheme = method(TypicalValue => NestedQuotSchemePoint)
getFiberNestedQuotScheme (Deformation, Thing) := (def,v) -> (
    KK := coefficientRing def.CoordinateRing;
    
    try vKK := promote(v,KK) then (

	L := {};
	flat := true;
	R := ring def.MB;
	eval := (for i from 0 to numgens R - 1 list R_i => def.CoordinateRing_i) | {(coefficientRing R)_0 => vKK};
	for i from 0 to (length def.MB - 1) do (
	    M := sub(gens (def.MB.ListOfMB)#i, eval);
	    
	    flat = flat and degree coker M == def.Length#i;
	    L = append(L,M);
	);
	
	if not flat then (
	    << "\t-- warning: the deformation is not flat" << endl;
	);
    
        try return nestedHilbertSchemePoint L else  (
	    << "\t-- warning: the deformation is not a nested configuration" << endl;
	    return null;
	);
	
    ) else (
	error "argument 2 expected to be an element in the ring of coefficients of argument 1";
    );
)
----- end getFiberNestedQuotScheme ---------------------------------------------

----- begin isObstructed -------------------------------------------------------
isObstructed = method(TypicalValue => Boolean)
isObstructed Deformation := def -> (

    if instance(def,TangentSpace) then (
	<< "\t-- warning: not implemented yet" << endl;
	return null;
    );

    if def.DefOrder == infinity then return false;
    
    KK := coefficientRing def.CoordinateRing;
    S := KK[gens def.DefBase,Local => true,Join=>false,DegreeMap => x -> 0];
    S = S/(ideal S_0^(def.DefOrder+2));
    SR := S[options def.CoordinateRing,Join => false,DegreeMap => x -> 0];
    
    if instance(def.MB,MarkedBasis) then (
        mb := new MarkedBasis from {
		    cache => new CacheTable from {},
		    AffineChartOrigin => sub(def.MB.AffineChartOrigin,SR),
		    StableSet => for ht in def.MB.StableSet list sub(ht,SR),
		    Generators => for mp in def.MB.Generators list sub(mp,SR)
	    };
	
	return not isMarkedBasis mb;
    ) else (
	nmb := new NestedMarkedBasis from {
		    cache => new CacheTable from {},
		    ListOfMB => for mb in def.MB.ListOfMB list new MarkedBasis from {
			                                             cache => new CacheTable from {},
								     AffineChartOrigin => sub(mb.AffineChartOrigin,SR),
								     StableSet => for ht in mb.StableSet list sub(ht,SR),
								     Generators => for mp in mb.Generators list sub(mp,SR)
		    }
	    };
    
	return not isNestedMarkedBasis nmb;
    );
)
----- end isObstructed ---------------------------------------------------------

----- begin isUnobstructed -----------------------------------------------------
isUnobstructed = method(TypicalValue => Boolean)
isUnobstructed Deformation := def -> ( return not isObstructed def; )
----- end isUnobstructed -------------------------------------------------------

----- begin extendDeformation -------------------------------------------
extendDeformation = method(TypicalValue => Deformation)
extendDeformation Deformation := def -> (

    if instance(def,TangentSpace) then (
	<< "\t-- warning: not implemented yet" << endl;
	return null;
    );

    if def.DefOrder == infinity then (
	<< "\t-- warning: the deformation is already flat over the affine line" << endl;
	return def;
    );

    if instance(def.MB,MarkedBasis) then (
        if instance(def.MB.AffineChartOrigin,Ideal) then (
	    return extendDeformationHilbertScheme def;
        ) else (
	    return extendDeformationQuotScheme def;
        );
    ) else (
        if instance((first def.MB.ListOfMB).AffineChartOrigin,Ideal) then (
	    return extendDeformationNestedHilbertScheme def;
        ) else (
	    return extendDeformationNestedQuotScheme def;
        );
    );
)
----- end extendDeformation ---------------------------------------------

----- begin extendDeformationHilbertScheme ------------------------------
extendDeformationHilbertScheme = method(TypicalValue => Deformation)
extendDeformationHilbertScheme Deformation := def -> (
    
    B := sousEscalier def.MB.AffineChartOrigin;
    N := (numgens def.MB)*(#B);
    KK := coefficientRing def.CoordinateRing;
    S := KK[Variables=>N];
    Se := S[gens def.DefBase,Local => true,Join=>false,DegreeMap => x -> 0];
    Se = Se/(ideal Se_0^(def.DefOrder+2));
    SeR := Se[options def.CoordinateRing,Join => false,DegreeMap => x -> 0];

    k := 0;
    deformedMPs := {};
    for i from 0 to numgens def.MB - 1 do (
	newMP := sub(def.MB.Generators#i,SeR);
	for t in B do (
	    newMP = newMP + S_k*Se_0^(def.DefOrder+1)*sub(t,SeR);
	    k = k+1;        
	);
	deformedMPs = append(deformedMPs,newMP);
    );

    auxMB := new MarkedBasis from {
	cache => new CacheTable from {},
	AffineChartOrigin => sub(def.MB.AffineChartOrigin,SeR),
	StableSet => for ht in def.MB.StableSet list sub(ht,SeR),
	Generators => deformedMPs
    };

    extensionEquations := markedBasisCheck auxMB;
    if  #extensionEquations > 0 then (
	extensionEquations = trim ideal for e in extensionEquations list leadCoefficient e;
	freeParameters := ideal flatten entries lift(basis(1,S/extensionEquations),S);
	extensionEquations = extensionEquations + freeParameters;
    ) else (
	extensionEquations = ideal gens S;
    );
    solution := for g in gens S list g => g%(gb extensionEquations);
    deformedMPs = for mp in deformedMPs list sub(mp,solution);
    
    P := KK[gens def.DefBase,Local => true];
    P = P/(ideal P_0^(def.DefOrder+2));
    PR := P[options def.CoordinateRing,Join => false,DegreeMap => x -> 0];

    mb := new MarkedBasis from {
	cache => new CacheTable from {},
	AffineChartOrigin => sub(auxMB.AffineChartOrigin,PR),
	StableSet => for ht in auxMB.StableSet list sub(ht,PR),
	Generators => for mp in deformedMPs list sub(mp,PR)
    };

    return new Deformation from {
	    cache => new CacheTable from { "print" => "Deformation of order " | toString(def.DefOrder+1) | " in Hilb" | (toString def.Length)^1 | "(A" | ((toString numgens def.CoordinateRing)^1) | ")"},
	    CoordinateRing => def.CoordinateRing,
	    DefBase => P,
	    DefOrder => def.DefOrder+1,
	    MB => mb,
	    IsHomogeneous => def.IsHomogeneous,
	    BBplus => def.BBplus,
	    Length => def.Length
	};
)
----- end extendDeformationHilbertScheme ---------------------------------------

----- begin extendDeformationQuotScheme ----------------------------------------
extendDeformationQuotScheme = method(TypicalValue => Deformation)
extendDeformationQuotScheme Deformation := def -> (

    B := sousEscalier def.MB.AffineChartOrigin;
    N := (numgens def.MB)*(#B);
    KK := coefficientRing def.CoordinateRing;
    S := KK[Variables=>N];
    Se := S[gens def.DefBase,Local => true, Join=>false, DegreeMap => x -> 0];
    Se = Se/(ideal Se_0^(def.DefOrder+2));
    SeR := Se[options def.CoordinateRing, Join => false, DegreeMap => x -> 0];

    k := 0;
    deformedMPs := {};
    for i from 0 to numgens def.MB - 1 do (
	newMP := sub(def.MB.Generators#i,SeR);
	for t in B do (
	    newMP = newMP + S_k*Se_0^(def.DefOrder+1)*sub(t,SeR);
	    k = k+1;        
	);
	deformedMPs = append(deformedMPs,newMP);
    );

    auxMB := new MarkedBasis from {
	cache => new CacheTable from {},
	AffineChartOrigin => sub(def.MB.AffineChartOrigin,SeR),
	StableSet => for ht in def.MB.StableSet list sub(ht,SeR),
	Generators => deformedMPs
    };

    extensionEquations := markedBasisCheck auxMB;
    if  #extensionEquations > 0 then (
	extensionEquations = trim ideal for e in extensionEquations list leadCoefficient e;
	freeParameters := ideal flatten entries lift(basis(1,S/extensionEquations),S);
	extensionEquations = extensionEquations + freeParameters;
    ) else (
	extensionEquations = ideal gens S;
    );
    solution := for g in gens S list g => g%(gb extensionEquations);
    deformedMPs = for mp in deformedMPs list sub(mp,solution);
    
    P := KK[gens def.DefBase,Local => true];
    P = P/(ideal P_0^(def.DefOrder+2));
    PR := P[options def.CoordinateRing,Join => false,DegreeMap => x -> 0];

    mb := new MarkedBasis from {
	cache => new CacheTable from {},
	AffineChartOrigin => sub(auxMB.AffineChartOrigin,PR),
	StableSet => for ht in auxMB.StableSet list sub(ht,PR),
	Generators => for mp in deformedMPs list sub(mp,PR)
    };

    return new Deformation from {
	    cache => new CacheTable from { "print" => "Deformation of order " | toString(def.DefOrder+1) | " in Quot" | ((toString def.Length)^1 || "" || (toString def.RK)) | "(A" | ((toString numgens def.CoordinateRing)^1) | ")" },
	    CoordinateRing => def.CoordinateRing,
	    DefBase => P,
	    DefOrder => def.DefOrder+1,
	    MB => mb,
	    IsHomogeneous => def.IsHomogeneous,
	    BBplus => def.BBplus,
	    Length => def.Length,
	    RK => def.RK
	};
)
----- end extendDeformationQuotScheme ------------------------------------------

----- begin extendDeformationNestedHilbertScheme -------------------------------
extendDeformationNestedHilbertScheme = method(TypicalValue => Deformation)
extendDeformationNestedHilbertScheme Deformation := def -> (

    B := {};
    N := 0;
    for mb in def.MB.ListOfMB do (
	B = append(B,sousEscalier mb.AffineChartOrigin);
	N = N + (numgens mb)*(#(B#-1));
    );

    KK := coefficientRing def.CoordinateRing;
    S := KK[Variables=>N];
    Se := S[gens def.DefBase,Local => true, Join=>false, DegreeMap => x -> 0];
    Se = Se/(ideal Se_0^(def.DefOrder+2));
    SeR := Se[options def.CoordinateRing, Join => false, DegreeMap => x -> 0];
    
    k := 0;
    auxMB := {};
    for h from 0 to #def.MB.ListOfMB-1 do (
	mb := def.MB.ListOfMB#h;
	deformedMPs := {};
    	for i from 0 to numgens mb - 1 do (
	     newMP := sub(mb.Generators#i,SeR);
	     for t in B#h do (
		 newMP = newMP + S_k*Se_0^(def.DefOrder+1)*sub(t,SeR);
		 k = k+1;        
	     );
	     deformedMPs = append(deformedMPs,newMP);
	 );
	 auxMB = append(auxMB,new MarkedBasis from {
		                      cache => new CacheTable from {},
				      AffineChartOrigin => sub(mb.AffineChartOrigin,SeR),
				      StableSet => for ht in mb.StableSet list sub(ht,SeR),
				      Generators => deformedMPs
				      });
     );
	 
     
    extensionEquations := nestedMarkedBasisCheck auxMB;
    if  #extensionEquations > 0 then (
	extensionEquations = trim ideal for e in extensionEquations list leadCoefficient e;
	freeParameters := ideal flatten entries lift(basis(1,S/extensionEquations),S);
	extensionEquations = extensionEquations + freeParameters;
    ) else (
	extensionEquations = ideal gens S;
    );
    solution := for g in gens S list g => g%(gb extensionEquations);
    
    P := KK[gens def.DefBase,Local => true];
    P = P/(ideal P_0^(def.DefOrder+2));
    PR := P[options def.CoordinateRing,Join => false,DegreeMap => x -> 0];

    nmb := new NestedMarkedBasis from {
			cache => new CacheTable from {},
			ListOfMB => for mb in auxMB list new MarkedBasis from {
			                             cache => new CacheTable from {},
						     AffineChartOrigin => sub(mb.AffineChartOrigin,PR),
						     StableSet => for ht in mb.StableSet list sub(ht,PR),
						     Generators => for mp in mb.Generators list sub(sub(mp,solution),PR)
						     }
		    };

    return new Deformation from {
	    cache => new CacheTable from {},
	    CoordinateRing => def.CoordinateRing,
	    DefBase => P,
	    DefOrder => def.DefOrder+1,
	    MB => nmb,
	    IsHomogeneous => def.IsHomogeneous,
	    BBplus => def.BBplus,
	    Length => def.Length
	};

)
----- end extendDeformationNestedHilbertScheme ---------------------------------

----- begin extendDeformationNestedQuotScheme ----------------------------------
extendDeformationNestedQuotScheme = method(TypicalValue => Deformation)
extendDeformationNestedQuotScheme Deformation := def -> (

    B := {};
    N := 0;
    for mb in def.MB.ListOfMB do (
	B = append(B,sousEscalier mb.AffineChartOrigin);
	N = N + (numgens mb)*(#(B#-1));
    );

    KK := coefficientRing def.CoordinateRing;
    S := KK[Variables=>N];
    Se := S[gens def.DefBase,Local => true, Join=>false, DegreeMap => x -> 0];
    Se = Se/(ideal Se_0^(def.DefOrder+2));
    SeR := Se[options def.CoordinateRing, Join => false, DegreeMap => x -> 0];
    
    k := 0;
    auxMB := {};
    for h from 0 to #def.MB.ListOfMB-1 do (
	mb := def.MB.ListOfMB#h;
	deformedMPs := {};
    	for i from 0 to numgens mb - 1 do (
	     newMP := sub(mb.Generators#i,SeR);
	     for t in B#h do (
		 newMP = newMP + S_k*Se_0^(def.DefOrder+1)*sub(t,SeR);
		 k = k+1;        
	     );
	     deformedMPs = append(deformedMPs,newMP);
	 );
	 auxMB = append(auxMB,new MarkedBasis from {
		                      cache => new CacheTable from {},
				      AffineChartOrigin => sub(mb.AffineChartOrigin,SeR),
				      StableSet => for ht in mb.StableSet list sub(ht,SeR),
				      Generators => deformedMPs
				      });
     );
	    
    extensionEquations := nestedMarkedBasisCheck auxMB;
    if  #extensionEquations > 0 then (
	extensionEquations = trim ideal for e in extensionEquations list leadCoefficient e;
	freeParameters := ideal flatten entries lift(basis(1,S/extensionEquations),S);
	extensionEquations = extensionEquations + freeParameters;
    ) else (
	extensionEquations = ideal gens S;
    );
    solution := for g in gens S list g => g%(gb extensionEquations);
    
    P := KK[gens def.DefBase,Local => true];
    P = P/(ideal P_0^(def.DefOrder+2));
    PR := P[options def.CoordinateRing,Join => false,DegreeMap => x -> 0];

    nmb := new NestedMarkedBasis from {
			cache => new CacheTable from {},
			ListOfMB => for mb in auxMB list new MarkedBasis from {
			                             cache => new CacheTable from {},
						     AffineChartOrigin => sub(mb.AffineChartOrigin,PR),
						     StableSet => for ht in mb.StableSet list sub(ht,PR),
						     Generators => for mp in mb.Generators list sub(sub(mp,solution),PR)
						     }
		    };

    return new Deformation from {
	    cache => new CacheTable from {},
	    CoordinateRing => def.CoordinateRing,
	    DefBase => P,
	    DefOrder => def.DefOrder+1,
	    MB => nmb,
	    IsHomogeneous => def.IsHomogeneous,
	    BBplus => def.BBplus,
	    Length => def.Length,
	    RK => def.RK
	};
)
----- end extendDeformationNestedQuotScheme ------------------------------------

----- begin liftDeformation -------------------------------------------
liftDeformation = method(TypicalValue => Deformation, Options=>{MaxOrder=>5,Verbose=>0})
liftDeformation Deformation := opts -> def -> (

    if instance(def,TangentSpace) then (
	<< "\t-- warning: not implemented yet" << endl;
	return null;
    );

    if isUnobstructed def then (
	KK := coefficientRing def.CoordinateRing;
	S := KK[ALV];
	SR := S[options def.CoordinateRing,Join => false,DegreeMap => x -> 0];
	
	if instance(def.MB,MarkedBasis) then (
	     
	    mb := new MarkedBasis from {
		    cache => new CacheTable from {},
		    AffineChartOrigin => sub(def.MB.AffineChartOrigin, matrix { gens SR | gens S }),
		    StableSet => for ht in def.MB.StableSet list sub(ht, matrix { gens SR | gens S }),
		    Generators => for mp in def.MB.Generators list sub(mp, matrix { gens SR | gens S })
		    };

	   if def.?RK then (
		return new Deformation from {
		    cache => new CacheTable from { "print" => "Flat family over A" | ("1"^1) | " in Quot" | ((toString def.Length)^1 || "" || (toString def.RK)) | "(A" | ((toString numgens def.CoordinateRing)^1) | ")" },
		    CoordinateRing => def.CoordinateRing,
 		    DefBase => S,
		    DefOrder => infinity,
		    MB => mb,
		    IsHomogeneous => def.IsHomogeneous,
		    BBplus => def.BBplus,
		    Length => def.Length,
		    RK => def.RK
		 };
	   ) else (
		return new Deformation from {
		    cache => new CacheTable from { "print" => "Flat family over A" | ("1"^1) | " in Hilb" | (toString def.Length)^1 | "(A" | ((toString numgens def.CoordinateRing)^1) | ")" },
		    CoordinateRing => def.CoordinateRing,
		    DefBase => S,
		    DefOrder => infinity,
		    MB => mb,
		    IsHomogeneous => def.IsHomogeneous,
		    BBplus => def.BBplus,
		    Length => def.Length
		 };
	   );  
	) else (
	   nmb := new NestedMarkedBasis from {
		    cache => new CacheTable from {},
		    ListOfMB => for mb in def.MB.ListOfMB list new MarkedBasis from {
			                                             cache => new CacheTable from {},
								     AffineChartOrigin => sub(mb.AffineChartOrigin,matrix { gens SR | gens S }),
								     StableSet => for ht in mb.StableSet list sub(ht,matrix { gens SR | gens S }),
								     Generators => for mp in mb.Generators list sub(mp,matrix { gens SR | gens S })
		    }
	    };
    
	    if def.?RK then (
		return new Deformation from {
		    cache => new CacheTable from { "print" => "Flat family over A" | ("1"^1) | " in Quot" | ((toString toSequence def.Length)^1 || "" || (toString def.RK)) | "(A" | ((toString numgens def.CoordinateRing)^1) | ")" },
		    CoordinateRing => def.CoordinateRing,
 		    DefBase => S,
		    DefOrder => infinity,
		    MB => nmb,
		    IsHomogeneous => def.IsHomogeneous,
		    BBplus => def.BBplus,
		    Length => def.Length,
		    RK => def.RK
		 };
	   ) else (
		return new Deformation from {
		    cache => new CacheTable from { "print" => "Flat family over A" | ("1"^1) | " in Hilb" | (toString toSequence def.Length)^1 | "(A" | ((toString numgens def.CoordinateRing)^1) | ")" },
		    CoordinateRing => def.CoordinateRing,
		    DefBase => S,
		    DefOrder => infinity,
		    MB => nmb,
		    IsHomogeneous => def.IsHomogeneous,
		    BBplus => def.BBplus,
		    Length => def.Length
		 };
	   ); 
	);	
    ) else (
	if opts.Verbose > 0 then (
	    << "\t-- Deformation of order " << toString(def.DefOrder) << " obstructed.";
	    if def.DefOrder < opts.MaxOrder then << " Trying to extend...";
	    << endl;
	);
    
	if def.DefOrder >= opts.MaxOrder then (
	    << "\t-- warning: max order reached, try to increase the value of the option MaxOrder" << endl;
	    return def;
	) else (
	    return liftDeformation (extendDeformation def, Verbose => opts.Verbose, MaxOrder => opts.MaxOrder);
	);
    );
)
----- end liftDeformation ---------------------------------------------

----- begin obstruction -----------------------------------------------
obstruction = method(TypicalValue=>Ideal)
obstruction Deformation := def -> (
    KK := coefficientRing def.CoordinateRing;
    
    if instance(def,TangentSpace) then (
	P := newRing(def.DefBase,Local=>true);
	P = P/((ideal gens P)^3);
	PR := P[options def.CoordinateRing,Join => false,DegreeMap => x -> 0];
	EtoOne := (coefficientRing ring def.MB)_0 => 1_KK;
	if instance(def.MB,MarkedBasis) then (
	    tsmb := new MarkedBasis from {
		    cache => new CacheTable from {},
		    AffineChartOrigin => sub(def.MB.AffineChartOrigin,PR),
		    StableSet => for ht in def.MB.StableSet list sub(ht,PR),
		    Generators => for mp in def.MB.Generators list sub(sub(mp,EtoOne),PR)
	    };

	    return sub(ideal for e in markedBasisCheck tsmb list e,def.DefBase);	    
	) else (
	    tsnmb := new NestedMarkedBasis from {
		    cache => new CacheTable from {},
		    ListOfMB => for mb in def.MB.ListOfMB list new MarkedBasis from {
			                                             cache => new CacheTable from {},
								     AffineChartOrigin => sub(mb.AffineChartOrigin,PR),
								     StableSet => for ht in mb.StableSet list sub(ht,PR),
								     Generators => for mp in mb.Generators list sub(sub(mp,EtoOne),PR)
		    }
	    };
	    return sub(ideal for e in nestedMarkedBasisCheck tsnmb list e,def.DefBase);
	);
    );

    if def.DefOrder == infinity then (
	return ideal 0_(def.DefBase);
    );

    S := KK[gens def.DefBase,Local => true];
    S = S/((ideal gens S)^(def.DefOrder+2));
    SR := S[options def.CoordinateRing,Join => false,DegreeMap => x -> 0];
    
    if instance(def.MB,MarkedBasis) then (
        mb := new MarkedBasis from {
		    cache => new CacheTable from {},
		    AffineChartOrigin => sub(def.MB.AffineChartOrigin,SR),
		    StableSet => for ht in def.MB.StableSet list sub(ht,SR),
		    Generators => for mp in def.MB.Generators list sub(mp,SR)
	    };
	
	return sub(ideal for e in markedBasisCheck mb list e,S);
    ) else (
	nmb := new NestedMarkedBasis from {
		    cache => new CacheTable from {},
		    ListOfMB => for mb in def.MB.ListOfMB list new MarkedBasis from {
			                                             cache => new CacheTable from {},
								     AffineChartOrigin => sub(mb.AffineChartOrigin,SR),
								     StableSet => for ht in mb.StableSet list sub(ht,SR),
								     Generators => for mp in mb.Generators list sub(mp,SR)
		    }
	    };
    
	return sub(ideal for e in nestedMarkedBasisCheck nmb list e,S);
    );
)
----- end obstruction -----------------------------------------------

--------------------------------------------------------------------------------
-- auxiliary objects (not exported)
--------------------------------------------------------------------------------
-- Marked set for Quot and Hilbert schemes
MarkedBasis = new Type of HashTable

-- Nested marked set for nested Quot and Hilbert schemes
NestedMarkedBasis = new Type of HashTable

----- extension of existing methods to the object MarkedBasis ------------------
net MarkedBasis := MB -> (
    
    if not MB.cache#?"net" then (
    	netLines := {};
	for i from 0 to #MB.StableSet - 1 do (
	    L := "";
	    for j from 1 to i do L = L | " ";
	    tail := MB.Generators#i - MB.StableSet#i;
	    if instance(MB.AffineChartOrigin,Ideal) then (
		L = L | "[" | (toString MB.StableSet#i) | "]";
		if tail != 0 then (
		    if ((toString tail)#0) == "-" then L = L | (toString tail) else L = L | "+" | (toString tail);
		); 
	    ) else (
		S := net MB.StableSet#i;
	    	 L = L | stack (for j from 0 to (depth S + height S - 1) list ("[" | (horizontalJoin (for k from 1 to #(S#j)-2 list S#j#k)) | "]"));
		vShift := -depth L + ((height L)//2) + 1;
		if tail != 0 then L = L | (" + "^vShift) | (net tail); 
		
	    );
	    netLines = append(netLines,L);
	);
    	MB.cache#"net" = stack netLines;
    );
    return MB.cache#"net";
)

ring MarkedBasis := MB -> (return ring MB.AffineChartOrigin; )

numgens MarkedBasis := MB -> ( return length MB.Generators; )

generators MarkedBasis := opts -> MB -> (
    if instance(MB.AffineChartOrigin,Ideal) then (
	return matrix { MB.Generators };	
    ) else (
       output := null;
       for g in MB.Generators do if output === null then output = g else output = output | g;
       return output;		
    );
)
--------------------------------------------------------------------------------

----- extension of existing methods to the object NestedMarkedBasis ------------
net NestedMarkedBasis := NMB -> (
    
    if not NMB.cache#?"net" then (
    	netLines := {};
	initialSpace := "";
	for i from 0 to #NMB.ListOfMB - 1 do (
	    netLines = append(netLines, initialSpace | net NMB.ListOfMB#i);
	    initialSpace = initialSpace | (concatenate for i from 1 to numgens NMB.ListOfMB#i list " ");

	    if i < #NMB.ListOfMB - 1 then (
	        netLines = append(netLines, initialSpace | "contains");
		initialSpace = initialSpace | " ";
	    );
	);
    	NMB.cache#"net" = stack netLines;
    );
    return NMB.cache#"net";
)

ring NestedMarkedBasis := NMB -> (return ring first NMB.ListOfMB; )

generators NestedMarkedBasis := opts -> NMB -> (
   return for mb in NMB.ListOfMB list gens mb;
)

length NestedMarkedBasis := NMB -> (return length NMB.ListOfMB; )
--------------------------------------------------------------------------------

----- begin Thing % MarkedBasis ------------------------------------------
Thing % MarkedBasis := (f,MB) -> (

    reduced := false;
    NF := f;
    while not reduced do (
	(T,C) := termSupportWithCoefficients NF;
	reduced = true;
	for i from 0 to #T-1 do (
	    
	    if  (sd := starDecomposition(T#i,MB.StableSet)) =!= null then (
		NF = NF - (C#i)*(sd#1)*MB.Generators#(sd#0);
		reduced = false;
	    );
	);
    );
    return NF;      
)
----- end Thing % MarkedSet ----------------------------------------------

----- begin markedBasisFromGB --------------------------------------------------
markedBasisFromGB = method(TypicalValue => MarkedBasis)
markedBasisFromGB (Ideal) :=  I -> (
    
    R := ring I;
    J := trim ideal leadTerm I;
    GB := gb I;
    
    hts := stableSet monomialIdeal J;
    mps := for g in hts list g - g%GB;
    
    return new MarkedBasis from {
	      cache => new CacheTable from {},
	      AffineChartOrigin => J,
	      StableSet => hts,
	      Generators => mps
	  };  
)

markedBasisFromGB (Module) := M -> ( return markedBasisFromGB((res M).dd_1); )

markedBasisFromGB (Matrix) := M -> (
    R := ring M;
    mo := toList (options R).MonomialOrder;
    mo = delete(Position => Up, delete(Position => Down,mo));
    mo = insert(1,Position => Down,mo);
    Rpot := newRing(R,MonomialOrder=>mo);
    
    GB := gb sub(M,Rpot);
    U := leadTerm gens GB;
    
    hts := stableSet U;
    mps := for g in hts list sub(g - g%GB,R);

    use R;
    return new MarkedBasis from {
	      cache => new CacheTable from {},
	      AffineChartOrigin => U,
	      StableSet => for g in hts list sub(g,R),
	      Generators => mps
	  }; 
)
----- end markedBasisFromGB ----------------------------------------------------

----- begin markedBasis --------------------------------------------------------
markedBasis = method(TypicalValue => MarkedBasis)
markedBasis (Ideal,Ideal) :=  (I,J) -> (
    
    if not isMonomialIdeal J then error "expected argument 2 to be a monomial ideal";
    --if not isQuasiStable monomialIdeal J then error "expected argument 2 to be a quasi stable ideal";
    
    R := ring I;
    Rh := (coefficientRing R)[gens R | {"HHH"},Join=>false,DegreeMap => x->0];
    
    Ih := homogenize(sub(I,Rh),Rh_(numgens R));
    Jh := sub(J,Rh);
    
    reg := regularity J;
   
    BI := super basis(reg,Ih);
    M := super basis(reg,Rh);
    (M',C) := coefficients (BI,Monomials=>M);
    BJ := positions (toList(0..(numColumns M-1)), m -> M_(0,m)%Jh == 0);    
    
    try D := (C^BJ)^-1 then (
	BJ = for i in BJ list sub(sub(M_{i},Rh_(numgens R)=>1),R);
    	BIJ := flatten entries sub(sub(BI*D,Rh_(numgens R)=>1),R);
	hts := stableSet monomialIdeal J;
	mps := for ht in hts list BIJ#(position(BJ,m -> m==ht));
	use R;
	return new MarkedBasis from {
	      cache => new CacheTable from {},
	      AffineChartOrigin => J,
	      StableSet => hts,
	      Generators => mps
	  };  
	
    ) else (
    	error "argument 1 is not contained in the affine chart of argument 2";
    );
)

markedBasis (Module,Module) :=  (M,U) -> ( return markedBasis( (res M).dd_1, (res U).dd_1); )
markedBasis (Matrix,Module) :=  (M,U) -> ( return markedBasis( M, (res U).dd_1); )
markedBasis (Module,Matrix) :=  (M,U) -> ( return markedBasis( (res M).dd_1, U); )

markedBasis (Matrix,Matrix) := (M,U) -> (
    
    if not isMonomialSubmodule U then error "expected argument 2 to be a monomial submodule";
    --if not isQuasiStable U then error "expected argument 2 to be a quasi stable submodule";
    
    R := ring M;
    Rh := (coefficientRing R)[gens R | {"HHH"},Join=>false,DegreeMap => x -> 0];
    
    Mh := homogenize( sub(image M,Rh),Rh_(numgens R));
    Uh := sub(U,Rh);
    reg := regularity image U;
    rk  := rank ambient U;
    
    BM := super basis(reg, Mh);
    FM := super basis(reg,Rh^rk);
    (FM',C) := coefficients (BM,Monomials=>FM);
    BU := positions (toList(0..(numColumns FM'-1)), m -> FM'_{m}%(gb Uh) == 0);    
    try D := (C^BU)^-1 then (
	BU = for i in BU list sub(sub(FM'_{i},Rh_(numgens R)=>1),R);
    	BMU := sub(sub(BM*D,Rh_(numgens R)=>1),R);
	hts := stableSet U;
	mps := for ht in hts list BMU_{position(BU,m -> m - ht == 0)};	
	
	use R;
	return new MarkedBasis from {
	      cache => new CacheTable from {},
	      AffineChartOrigin => U,
	      StableSet => hts,
	      Generators => mps
	  };  
	
    ) else (
    	error "argument 1 is not contained in the affine chart of argument 2";
    );
)
----- end markedBasis ----------------------------------------------------------

----- begin markedBasisFromLocalOrder ------------------------------------------
markedBasisFromLocalOrder = method(TypicalValue => MarkedBasis)
markedBasisFromLocalOrder (Ideal) :=  I -> (
   
    R := ring I;
    if degreeLength R > 1 then error "degree length expected to be 1";
    if (min flatten (options R).Degrees) <= 0 then error "positive degrees expected";
    
    KK := coefficientRing R;
    KKT := KK[Variables=>1];
    KKTR := KKT[options R];
    
    It := sub(sub(I,KKTR),for g in gens KKTR list g => KKT_0^(first degree g)*g);
    It = trim saturate(ideal gens gb It,sub(KKT_0,KKTR));
    I0 := sub(sub(It,KKT_0 => 0),R);
    
    if degree I != degree I0 then (
	use R;
	error "expected argument 1 to be supported on a point";
    );

    return markedBasis(I,ideal leadTerm I0);    
)

markedBasisFromLocalOrder (Module) := M -> ( return markedBasisFromLocalOrder( (res M).dd_1 ); )

markedBasisFromLocalOrder (Matrix) := M -> (
    
    R := ring M;
    if degreeLength R > 1 then error "degree length expected to be 1";
    if (min flatten (options R).Degrees) <= 0 then error "positive degrees expected";
    
    KK := coefficientRing R;
    KKT := KK[Variables=>1];
    KKTR := KKT[options R];
    
    Mt := sub(sub(M,KKTR),for g in gens KKTR list g => KKT_0^(first degree g)*g);
    Mt = gens saturate(image gens gb Mt,sub(KKT_0,KKTR));
    M0 := gens gb sub(sub(Mt,KKT_0 => 0),R);
    
    if degree coker M != degree coker M0 then (
	use R;
	error "expected argument 1 to be supported on a point";
    );

    return markedBasis(M,leadTerm M0);    

)
----- end markedBasisFromLocalOrder --------------------------------------------

----- begin nestedMarkedBasisFromGB --------------------------------------------
nestedMarkedBasisFromGB = method(TypicalValue => NestedMarkedBasis)
nestedMarkedBasisFromGB (List) := L -> (
    
    R := ring first L;
    listMB := {};
    for i from 0 to #L-1 do (
	mb := markedBasisFromGB (L#i);

	if i > 0 then (
	    for g in mb.Generators do (
		nf := g%(listMB#-1);
		if nf != 0 then error "expected argument 1 to be a nested configuration";
	    );
	);

	listMB = append(listMB,mb);
    );
    
    return new NestedMarkedBasis from {
	      cache => new CacheTable from {},
	      ListOfMB => listMB
	  };  
)
----- end nestedMarkedBasisFromGB ----------------------------------------------

----- begin nestedMarkedBasis --------------------------------------------------
nestedMarkedBasis = method(TypicalValue => NestedMarkedBasis)
nestedMarkedBasis (List,List) := (L,U) -> (
    
    R := ring first L;
    listMB := {};
    for i from 0 to #L-1 do (

	try mb := markedBasis (L#i,U#i) else error "argument 1 is not contained in the affine chart of argument 2";

	if i > 0 then (
	    for g in mb.Generators do (
		nf := g%(listMB#-1);
		if nf != 0 then error "expected argument 1 to be a nested configuration";
	    );
	);

	listMB = append(listMB,mb);
    );
    
    return new NestedMarkedBasis from {
	      cache => new CacheTable from {},
	      ListOfMB => listMB
	  };  
)
----- end nestedMarkedBasis ----------------------------------------------------

----- begin nestedMarkedBasisFromLocalOrder ------------------------------------
nestedMarkedBasisFromLocalOrder = method(TypicalValue => NestedMarkedBasis)
nestedMarkedBasisFromLocalOrder (List) := L -> (
    
    R := ring first L;
    listMB := {};
    for i from 0 to #L-1 do (

	mb := markedBasisFromLocalOrder (L#i);
	
	if i > 0 then (
	    for g in mb.Generators do (
		nf := g%(listMB#-1);
		if nf != 0 then error "expected argument 1 to be a nested configuration";
	    );
	);

	listMB = append(listMB,mb);
    );
    
    return new NestedMarkedBasis from {
	      cache => new CacheTable from {},
	      ListOfMB => listMB
	  };  
)
----- end nestedMarkedBasisFromLocalOrder --------------------------------------


----- begin toricActionTowardInfinity ------------------------------------------
toricActionTowardInfinity = method()

toricActionTowardInfinity (Ideal) := I -> (

    R := ring I;
    KK := coefficientRing R;
    KKT := KK[Variables=>1];
    KKTR := KKT[options R];
    
    It := sub(sub(I,KKTR),for g in gens KKTR list g => KKT_0^(first degree g)*g);
    It = trim saturate(ideal gens gb It,sub(KKT_0,KKTR));

    use R;
    return sub(sub(It,KKT_0 => 0),R);
);

toricActionTowardInfinity (Matrix) := M -> (

    R := ring M;
    KK := coefficientRing R;
    KKT := KK[Variables=>1];
    KKTR := KKT[options R];
    
    Mt := sub(sub(M,KKTR),for g in gens KKTR list g => KKT_0^(first degree g)*g);
    Mt = gens saturate(image gens gb Mt,sub(KKT_0,KKTR));

    use R;
    return gens gb sub(sub(Mt,KKT_0 => 0),R);
)
----- end toricActionTowardInfinity --------------------------------------------

----- begin toricActionTowardZero ----------------------------------------------
toricActionTowardZero = method()

toricActionTowardZero (Ideal) := I -> (

    R := ring I;
    KK := coefficientRing R;
    KKT := KK[Variables=>1];
    fracKKT := frac KKT;
    KKTR := KKT[options R];
    fracKKTR := fracKKT[options R];

    It := sub(I,fracKKTR);
    torusAction := for g in gens fracKKTR list g => fracKKT_0^(-first degree g)*g;
    It = ideal for g in It_* list fracKKT_0^(first degree g)*sub(g,torusAction);
    It = trim saturate(ideal gens gb sub(It,KKTR),sub(KKT_0,KKTR));
    
    use R;
    return sub(sub(It,KKT_0 => 0),R);
);

toricActionTowardZero (Matrix) := M -> (

    R := ring M;
    KK := coefficientRing R;
    KKT := KK[Variables=>1];
    fracKKT := frac KKT;
    KKTR := KKT[options R];
    fracKKTR := fracKKT[options R];
    
    Mt := sub(sub(M,fracKKTR),for g in gens fracKKTR list g => fracKKT_0^(-first degree g)*g);
    Mt = fracKKT_0^(max flatten (degrees M)#1)*Mt;
    Mt = gens saturate(image gens gb sub(Mt,KKTR),sub(KKT_0,KKTR));

    use R;
    return gens gb sub(sub(Mt,KKT_0 => 0),R);
);
----- end toricActionTowardZero ------------------------------------------------


----- begin markedBasisCheck ---------------------------------------------------
markedBasisCheck = method(TypicalValue=>List)
markedBasisCheck (MarkedBasis) := MS -> (

    return flatten flatten for i from 0 to #(MS.StableSet) - 1 list
	                      for v in nonMultiplicativeVariables MS.StableSet#i list 
			         for t in (termSupportWithCoefficients ((v*MS.Generators#i)%MS))#1 list leadCoefficient t;

)
----- end markedBasisCheck -----------------------------------------------------

----- begin isMarkedBasis ------------------------------------------------------
isMarkedBasis = method(TypicalValue=>Boolean)
isMarkedBasis (MarkedBasis) := MS -> ( return ((length markedBasisCheck MS) == 0); )
----- end isMarkedBasis --------------------------------------------------------



----- begin containmentCheck (MarkedSet,MarkedSet) -----------------------------
containmentCheck = method(TypicalValue=>List)
containmentCheck (MarkedBasis,MarkedBasis) := (MB1,MB2) -> (

    return flatten flatten for mp in MB1.Generators list 
		       for t in (termSupportWithCoefficients (mp%MB2))#1 list leadCoefficient t;
)
----- end containmentCheck (MarkedSet,MarkedSet) -------------------------------

----- begin nestedMarkedBasisCheck ---------------------------------------------
nestedMarkedBasisCheck = method(TypicalValue=>List)
nestedMarkedBasisCheck (NestedMarkedBasis) := NMS -> ( return nestedMarkedBasisCheck NMS.ListOfMB; );
nestedMarkedBasisCheck (List) := NMS -> (

    conditions := {};
    for i from 0 to #NMS-1 do (
	conditions = conditions | (markedBasisCheck (NMS#i));
	
	if i > 0 then conditions = conditions | (containmentCheck (NMS#i,NMS#(i-1)));
    );

    return conditions;
)
----- end nestedMarkedBasisCheck -----------------------------------------------

----- begin isNestedMarkedBasis ------------------------------------------------
isNestedMarkedBasis = method(TypicalValue=>Boolean)
isNestedMarkedBasis (NestedMarkedBasis) := NMS -> ( return ((length nestedMarkedBasisCheck NMS) == 0); )
----- end isNestedMarkedBasis --------------------------------------------------

----- begin translateMarkedBasis -----------------------------------------------


--------------------------------------------------------------------------------
-- auxiliary methods (not exported)
--------------------------------------------------------------------------------

----- begin isMonomialSubmodule ------------------------------------------------
isMonomialSubmodule = method(TypicalValue=>Boolean)

isMonomialSubmodule (Matrix) := M -> ( return leadTerm M == M; )
----- end isMonomialSubmodule --------------------------------------------------

----- begin isQuasiStable ------------------------------------------------------
isQuasiStable = method(TypicalValue=>Boolean)

isQuasiStable (MonomialIdeal) := I -> (
    
    M := max for g in I_* list first degree g;
    
    if M == 0 then return true;
    
    for g in I_* do (
	xMin := minVar g;
	gg := g//xMin;
	for x in select(gens ring I, y -> y > xMin) do (
	    d := 1;
	    while d <= M and (x^d*gg)%I != 0 do d = d+1;
	    if d == M+1 then (
		--print (g,xMin,x^d);
		return false;
	    );
	);
    );

    return true;    
)

--isQuasiStable (Module) := M -> (
--    return isQuasiStable ((res M).dd_1);    
--)

isQuasiStable (Matrix) := M -> (
    
    for i from 0 to numRows M - 1 do (
	J := trim ideal flatten entries M^{i};
	if not isMonomialIdeal J then return false;
	if not isQuasiStable monomialIdeal J then return false;
    );
    return true;    
)
----- end isQuasiStable --------------------------------------------------------

----- begin stableSet ----------------------------------------------------------
stableSet = method(TypicalValue=>List)
stableSet (MonomialIdeal) := J -> (
    
    --if not isQuasiStable J then error "expected argument 1 to be a quasi-stable ideal";
    R := ring J;
    r := regularity J;
    if r == 0 then return {1_R};
    
    Jr := sort flatten entries super basis (1,r,J);
    
    G := select(Jr, m -> ((m//(minVar m))%J) != 0_R);   
    return sort (G, DegreeOrder=>Descending);
)


stableSet (Module) := M -> (
    return stableSet ((res M).dd_1);  
);

stableSet (Matrix) := M -> (
    
    R := ring M;
    G := {};
    for i from 0 to numRows M - 1 do (
    	J := trim ideal flatten entries M^{i};
	if not isMonomialIdeal J then error "expected argument 1 to be a monomial submodule";
	--if not isQuasiStable monomialIdeal J then error "expected argument 1 to be a quasi-stable submodule";
	GJ := stableSet monomialIdeal J;
	--print (J,sort GJ);
	for g in GJ do G = append(G,matrix (for j from 0 to numRows M - 1 list if j == i then {g} else {0}));
		
    );
    return G;    
)
----- end stableSet ------------------------------------------------------------

----- begin sousEscalier ----------------------------------------------------------
sousEscalier = method(TypicalValue=>List)
sousEscalier (Ideal) := J -> (
    
    --if not isQuasiStable J then error "argument 1 expected to be a quasi-stable ideal";
    --if dim J > 0 then error "argument 1 expected to be zero-dimensional";
    
    R := ring J;
    return rsort flatten entries lift (basis (R/J),R);
)

sousEscalier (Module) := M -> (
    return sousEscalier ((res M).dd_1);  
);

sousEscalier (Matrix) := M -> (
    
    R := ring M;
    NM := {};
    for i from 0 to numRows M - 1 do (
    	J := trim ideal flatten entries M^{i};
	--if not isQuasiStable J then error "argument 1 expected to be a quasi-stable module";
	--if dim J > 0 then error "argument 1 expected to be finite length module";
	NJ := sousEscalier J;
	for g in NJ do NM = append(NM,matrix (for j from 0 to numRows M - 1 list if j == i then {g} else {0}));
		
    );
    return NM;    
)

----- begin starDecomposition --------------------------------------------------
starDecomposition = method(TypicalValue=>Sequence)

starDecomposition (RingElement,List) := (m,G) -> (
    -- Assume m a monomial
    gR := gens ring m;
    for i from 0 to #G-1 do (
	if (q := m//(G#i)) != 0 and ( q == 1 or position(gR, x -> x == minVar(G#i)) <= position(gR, x -> x == maxVar(q)) ) then return (i,q);	
    );
    return null;    
)

starDecomposition (Matrix,List) := (m,G) -> (
    -- Assume m a monomial term
    gR := gens ring m;
    for i from 0 to #G-1 do (
	if (q := m//(G#i)) != 0 and ( q_(0,0) == 1 or position(gR, x -> x == minVar(G#i)) <= position(gR, x -> x == maxVar(q)) ) then return (i,q_(0,0));	
    );
    return null;    
)
----- end starDecomposition ----------------------------------------------------


----- begin monomial -----------------------------------------------------------
monomial = method(TypicalValue=>RingElement)
monomial (Matrix) := M -> (
    -- assume M a monomial term
    return first select(flatten entries M, x -> x != 0);
)
----- end monomial -------------------------------------------------------------

----- begin minVar -------------------------------------------------------------
minVar = method(TypicalValue=>RingElement)
minVar (RingElement) := (m) -> (
    -- Assume m a monomial
    R := ring m;
    j := numgens R - 1;
    while j >= 0 and degree(R_j,m) == 0 do j = j-1;
    if j >= 0 then return R_j;
    
    return R_0; 
)

minVar (Matrix) := (M) -> (
    -- Assume M a monomial term
    R := ring M;
    return minVar monomial M;
)
----- end minVar ---------------------------------------------------------------

----- begin maxVar -------------------------------------------------------------
maxVar = method(TypicalValue=>RingElement)
maxVar (RingElement) := (m) -> (
    -- Assume m a monomial
    R := ring m;
    j := 0;
    while j < numgens R and degree(R_j,m) == 0 do j = j+1;
    if j < numgens R then return R_j;
    
    return R_(j-1); 
)

maxVar (Matrix) := (M) -> (
    -- Assume M a monomial term
    R := ring M;
    return maxVar monomial M;
)
----- end maxVar ---------------------------------------------------------------

----- begin nonMultiplicativeVariables -----------------------------------------
nonMultiplicativeVariables = method (TypicalValue=>List) 
nonMultiplicativeVariables (RingElement) := m -> (
    G := gens ring m;
    p := position(G, x -> x == minVar m);
    return reverse select(G, x -> position(G, y -> y == x) < p);
)

nonMultiplicativeVariables (Matrix) := m -> (
    G := gens ring m;
    p := position(G, x -> x == minVar m);
    return reverse select(G, x -> position(G, y -> y == x) < p);
)
----- end nonMultiplicativeVariables -------------------------------------------


----- begin termSupportWithCoefficients ----------------------------------------
termSupportWithCoefficients = method(TypicalValue=>Sequence)
termSupportWithCoefficients (RingElement) := f -> (
    (T,C) := coefficients f;
    return (for i from 0 to numColumns T - 1 list T_(0,i),flatten entries C);
)

termSupportWithCoefficients (Matrix) := f -> (
    (T,C) := coefficients f;
    return (for i from 0 to numColumns T - 1 list T_{i},flatten entries C);
)
----- end termSupportWithCoefficients ------------------------------------------


leftBracket = method(TypicalValue=>Net)
leftBracket ZZ := h -> (
    return stack ( {"/"} | (for i from 1 to h-2 list "|") | {"\\"});
)

rightBracket = method(TypicalValue=>Net)
rightBracket ZZ := h -> (
    return stack ( {"\\"} | (for i from 1 to h-2 list "|") | {"/"});
)


----------------------------------------------------------------------------------------------------
----- DOCUMENTATION                                                                            -----
----------------------------------------------------------------------------------------------------

beginDocumentation()

document {
    Key => HilbertAndQuotSchemesOfPoints, 
    Headline => "A package for working with (nested) Hilbert and Quot schemes of points",
    PARA {"This package contains several tools to work with"},
    UL {
	{"the Hilbert scheme ",TEX///$\text{Hilb}^d(\mathbb{A}^n)$///, " parametrizing length ",TEX///$d$/// ," subschemes ", TEX///$Z \in \mathbb{A}^n$///,";"},
	{"the Quot scheme ", TEX///$\text{Quot}_r^d(\mathbb{A}^n)$///, " parametrizing length ", TEX///$d$/// ," quotients ", TEX///$\mathcal{O}_{\mathbb{A}^n}^{\oplus r} \to F \to 0$///,";"},
	{"the nested Hilbert scheme ",TEX///$\text{Hilb}^{(d_1,\ldots,d_k)}(\mathbb{A}^n)$///, " parametrizing configurations of nested subschemes ",
	  TEX///$Z_1 \subset \cdots \subset Z_k \subset \mathbb{A}^n$///," such that ",TEX///$Z_i$///," has length ", TEX///$d_i$///,";"},
	{"the nested Quot scheme ",TEX///$\text{Quot}_r^{(d_1,\ldots,d_k)}(\mathbb{A}^n)$///, " parametrizing configurations of nested quotiens ",
	  TEX///$\mathcal{O}_{\mathbb{A}^n}^{\oplus r} \to F_k \to \cdots \to F_1 \to 0$/// ," such that the quotient ",TEX///$\mathcal{O}_{\mathbb{A}^n}^r \to F_i \to 0$///,
	  " has length ", TEX///$d_i$///,"." },
       }
    }

--undocumented{ParameterSpacePoint,TangentVector}

document {
    Key => ParameterSpacePoint,
    Headline => "the class of points of all parameter space"
    }

document {
    Key => HilbertSchemePoint,
    Headline => "the class of points of Hilbert schemes",
    SeeAlso => {hilbertSchemePoint}
    }

document {
    Key => QuotSchemePoint,
    Headline => "the class of points of Quot schemes",
    SeeAlso => {quotSchemePoint}
    }

document {
    Key => NestedHilbertSchemePoint,
    Headline => "the class of points of nested Hilbert schemes",
    SeeAlso => {nestedHilbertSchemePoint}
    }

document {
    Key => NestedQuotSchemePoint,
    Headline => "the class of points of nested Quot schemes",
    SeeAlso => {nestedQuotSchemePoint}
    }

document {
    Key => TangentSpace,
    Headline => "the class of tangent spaces to all parameter spaces",
    SeeAlso => {TangentSpaceHilbertScheme,TangentSpaceQuotScheme,TangentSpaceNestedHilbertScheme,TangentSpaceNestedQuotScheme}
}

document {
    Key => TangentSpaceHilbertScheme,
    Headline => "the class of tangent spaces (and subspaces) to Hilbert schemes",
    SeeAlso => {tangentSpace}
    }

document {
    Key => TangentSpaceQuotScheme,
    Headline => "the class of tangent spaces (and subspaces) to Quot schemes",
    SeeAlso => {tangentSpace}
     }

document {
    Key => TangentSpaceNestedHilbertScheme,
    Headline => "the class of tangent spaces (and subspaces) to nested Hilbert schemes",
    SeeAlso => {tangentSpace}
    }

document {
    Key => TangentSpaceNestedQuotScheme,
    Headline => "the class of tangent spaces (and subspaces) to nested Quot schemes",
    SeeAlso => {tangentSpace}
    }

document {
    Key => Deformation,
    Headline => "the class of all deformations",
    SeeAlso => {TangentSpace,TangentVector}
    }

document {
    Key => TangentVector,
    Headline => "the class of all tangent vectors",
    SeeAlso => {TangentVectorHilbertScheme,TangentVectorQuotScheme,TangentVectorNestedHilbertScheme,TangentVectorNestedQuotScheme}
    }

document {
    Key => TangentVectorHilbertScheme,
    Headline => "the class of all tangent vectors to Hilbert schemes"
    }

document {
    Key => TangentVectorQuotScheme,
    Headline => "the class of all tangent vectors to Quot schemes"
    }

document {
    Key => TangentVectorNestedHilbertScheme,
    Headline => "the class of all tangent vectors to nested Hilbert schemes"
    }

document {
    Key => TangentVectorNestedQuotScheme,
    Headline => "the class of all tangent vectors to nested Quot schemes"
    }

document {
    Key => {(ring,ParameterSpacePoint)},
    Headline => "coordinate ring of the affine ambient space",
    Usage => "ring point", 
    Inputs => { "point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}}, 
    Outputs => {Ring},
    PARA{TT "point", " is a point in a (nested) Hilbert/Quot scheme. The method returns the coordinate ring of the ambient affine space ", TEX///\mathbb{A}^n///,"."}
    }

document {
    Key => {(ring,Deformation)},
    Headline => "coordinate ring of the affine ambient space",
    Usage => "ring def", 
    Inputs => { "def" => Deformation}, 
    Outputs => {Ring},
    PARA{TT "def", " is a deformation in a (nested) Hilbert/Quot scheme. The method returns the coordinate ring of the ambient affine space ", TEX///\mathbb{A}^n///,"."}
    }

document {
    Key => {(generators,ParameterSpacePoint)},
    Headline => "generators of the ideals/submodules describing the point",
    Usage => "generators point\ngens point",
    Inputs => { "point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},
    Outputs => {Matrix},
    PARA{"If ", TT "point", " is a point of a Hilbert scheme (", TO HilbertSchemePoint,"), the matrix of the generators of the ideal describing the point is returned."},
    PARA{"If ", TT "point", " is a point of a Quot scheme (", TO QuotSchemePoint,"), the matrix of the generators of the submodule describing the point is returned."},
    PARA{"If ", TT "point", " is a point of a nested Hilbert scheme (", TO NestedHilbertSchemePoint,"), the list of matrices of the generators of the ideals describing the configuration is returned."},
    PARA{"If ", TT "point", " is a point of a nested Quot scheme (", TO NestedQuotSchemePoint,"), the list of matrices of the generators of the submodules describing the configuration is returned."}  
    }

document {
    Key => {(generators,Deformation)},
    Headline => "generators of the ideals/submodules describing the deformation",
    Usage => "generators def\ngens def",
    Inputs => { "point" => Deformation},
    Outputs => {Matrix},
    PARA{"If ", TT "def", " is a deformation of a point of a Hilbert scheme (", TO HilbertSchemePoint,
	 "), the matrix of the generators of the ideal describing the deformation is returned."},
    PARA{"If ", TT "def", " is a deformation of a point of a Quot scheme (", TO QuotSchemePoint,
	 "), the matrix of the generators of the submodule describing the deformation is returned."},
    PARA{"If ", TT "def", " is a deformation of a point of a nested Hilbert scheme (", TO NestedHilbertSchemePoint,
	 "), the list of matrices of the generators of the ideals describing the deformation is returned."},
    PARA{"If ", TT "def", " is a deformation of a point of a nested Quot scheme (", TO NestedQuotSchemePoint,
	 "), the list of matrices of the generators of the submodules describing the deformation is returned."}  
    }

document {
    Key => {(isHomogeneous,ParameterSpacePoint)},
    Headline => "whether something is homogeneous (graded)",
    Usage => "isHomogeneous point",
    Inputs => { "point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},
    Outputs => {Boolean => "whether the point lies in the homogeneous locus of the parameter space"},
    EXAMPLE lines ///
	R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w)
	point = hilbertSchemePoint I;
        isHomogeneous point
    ///
}

document {
    Key => {(isHomogeneous,Deformation)},
    Headline => "whether something is homogeneous (graded)",
    Usage => "isHomogeneous def",
    Inputs => { "def" => Deformation },
    Outputs => {Boolean => "whether the special fiber of the deformation lies in the homogeneous locus of the parameter space"}  
}

document {
    Key => {hasTNTproperty,(hasTNTproperty,ParameterSpacePoint),(hasTNTproperty,TangentSpace)},
    Headline => "whether a point has only trivial negative tangent vectors",
    Usage => "hasTNTproperty point\nhasTNTproperty ts",
    Inputs => {"point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"},
               "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},    
    Outputs => {Boolean},
    PARA{"The method checks whether all negative tangent vectors to the parameter space at the point come from translations."},
    PARA{"The answer is meaningful when the point is supported at the origin of ",TEX///$\mathbb{A}^n$/// , "."},
    EXAMPLE lines ///
	R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w)
	point = hilbertSchemePoint I;
	ts = tangentSpace point;
	hilbertSeries ts
	hasTNTproperty point
    ///,
    Caveat => {"If the point does not belong to the homogeneous locus, define the point with the option ", TO AffineChart," => ", TO BBplus,"."}
}

document {
    Key => {affineChartOrigin,(affineChartOrigin,ParameterSpacePoint)},
    Headline => "the point at the origin of the affine chart",
    Usage => "affineChartOrigin point",
    Inputs => {"point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},    
    Outputs => {ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},
    PARA{"The method returns the point corresponding to the origin of the affine chart defined by a monomial object."},
    EXAMPLE lines ///
	R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w)
	point = hilbertSchemePoint I
	origin = affineChartOrigin point
	isMonomialIdeal ideal origin
    ///,
}

document {
    Key => {AffineChart},
    Headline => "option for methods defining a point in a parameter space",
    SeeAlso => {hilbertSchemePoint,quotSchemePoint,nestedHilbertSchemePoint,nestedQuotSchemePoint}
}

document {
    Key => {BBplus},
    Headline => "choosing an affine chart suitable for the BB^+ decomposition",
    SeeAlso => {hilbertSchemePoint,quotSchemePoint,nestedHilbertSchemePoint,nestedQuotSchemePoint}
}

document {
    Key => {MaxOrder},
    Headline => "the maximum order until trying to extend a deformation",
    SeeAlso => {liftDeformation}
}

document {
    Key => {hilbertSchemePoint,(hilbertSchemePoint,Ideal),[hilbertSchemePoint,AffineChart]},
    Headline => "a point of some Hilbert scheme",
    Usage => "hilbertSchemePoint I",
    Inputs => {"I" => Ideal => "an ideal in a polynomial ring defining a zero-dimensional scheme"},
    Outputs => {HilbertSchemePoint},
    PARA {"The method constructs an object of type ", TO HilbertSchemePoint, " describing a point in a suitable affine chart of the Hilbert scheme."},
    EXAMPLE lines ///
	R = ZZ/101[x,y,z];
	I = (ideal (x,y^2,y*z,z^2))^2 + ideal(y^3+x*z)
	point = hilbertSchemePoint I
    ///,
    PARA {"The method has the option ",TO AffineChart," to choose the affine chart used to describe the point."},
    UL {
        {"The default value is ", TO AffineChart, TT " => null",". In this case, the affice chart corresponds to the initial ideal of the input."},
	{"The affine chart can be specified setting ",TO AffineChart, " => J", ", where ",TT "J"," is a monomial ideal"},
	{"If the scheme is supported at the origin, with ",TO AffineChart,TT " => ", TO BBplus, " an affine chart suitable for the ",TEX/// BB${}^{+}$///, " decompostion is choosen."}
       },
    EXAMPLE lines ///
	J =  (ideal (x,y^2,y*z,z^2))^2 + ideal(y^2*z)
	hilbertSchemePoint ( I, AffineChart => J)
	hilbertSchemePoint ( I, AffineChart => BBplus)
    ///,  
}

document {
    Key => {quotSchemePoint,(quotSchemePoint,Module),(quotSchemePoint,Matrix),[quotSchemePoint,AffineChart]},
    Headline => "a point of some Quot scheme",
    Usage => "quotSchemePoint M\nquotSchemePoint M",
    Inputs => {"M" => Module => "a module over a polynomial ring of finite length",
	       "M" => Matrix => {"a matrix over a polynomial ring such that ",TT "coker M"," is a finite length module"}},
    Outputs => {QuotSchemePoint},
    PARA {"The method constructs an object of type ", TO QuotSchemePoint, " describing a point in a suitable affine chart of the Quot scheme."},
    PARA {"The method has the option ",TO AffineChart," to choose the affine chart used to describe the point."},
    EXAMPLE lines ///
	R = ZZ/101[x,y,z];
	M = coker random(R^{0,0},R^{-1,-1,-2,-2});
	quotSchemePoint M
    ///,  
    UL {
        {"The default value is ", TO AffineChart, TT " => null",". In this case, the affice chart corresponds to the initial module of the input."},
	{"The affine chart can be specified setting ",TO AffineChart, " => U", ", where ",TT "U"," is a monomial submodule"},
	{"If the module is supported at the origin, with ",TO AffineChart,TT " => ", TO BBplus, " an affine chart suitable for the ",TEX/// BB${}^{+}$///, " decompostion is choosen."}
       },
    EXAMPLE lines ///
	quotSchemePoint ( (res M).dd_1, AffineChart => BBplus)
    ///,  

}

document {
    Key => {nestedHilbertSchemePoint,(nestedHilbertSchemePoint,List),[nestedHilbertSchemePoint,AffineChart]},
    Headline => "a point of some nested Hilbert scheme",
    Usage => "nestedHilbertSchemePoint L",
    Inputs => {"L" => List => "a list of ideals in a polynomial ring defining a nested configuration of zero-dimensional schemes"},
    Outputs => {NestedHilbertSchemePoint},
    PARA {"The method constructs an object of type ", TO NestedHilbertSchemePoint, " describing a point in a suitable affine chart of the nested Hilbert scheme."},
    EXAMPLE lines ///
	R = ZZ/101[x,y];
	P = for i from 1 to 3 list trim ideal(random(1,R)+random(0,R),random(1,R)+random(0,R))
	L = for i from 0 to 2 list intersect (for j from 0 to i list P#j)
	point = nestedHilbertSchemePoint L
    ///,
    PARA {"The method has the option ",TO AffineChart," to choose the affine chart used to describe the point."},
    UL {
        {"The default value is ", TO AffineChart, TT " => null",". In this case, the affice chart corresponds to the initial ideal of the input."},
	{"The affine chart can be specified setting ",TO AffineChart, " => J", ", where ",TT "J"," is a monomial ideal"},
	{"If the scheme is supported at the origin, with ",TO AffineChart,TT " => ", TO BBplus, " an affine chart suitable for the ",TEX/// BB${}^{+}$///, " decompostion is choosen."}
       },
    EXAMPLE lines ///
	R = ZZ/101[x,y];
	I =  (ideal (x,y^2))^2 + ideal(x - y^3)
	L = {ideal gens R, I};
	nestedHilbertSchemePoint L
	nestedHilbertSchemePoint (L, AffineChart => BBplus)
    ///
}

document {
    Key => {nestedQuotSchemePoint,(nestedQuotSchemePoint,List),[nestedQuotSchemePoint,AffineChart]},
    Headline => "a point of some nested Quot scheme",
    Usage => "nestedQuotSchemePoint L",
    Inputs => {"L" => List => "a list of modules over a polynomial ring defining a nested configuration of finite length modules"},
    Outputs => {NestedQuotSchemePoint},
    PARA {"The method constructs an object of type ", TO NestedQuotSchemePoint, " describing a point in a suitable affine chart of the nested Quot scheme."},
    EXAMPLE lines ///
	R = ZZ/101[x,y];
	P = for i from 1 to 3 list trim ideal(random(1,R)+random(0,R),random(1,R)+random(0,R))
	L = for i from 0 to 2 list gens module intersect (for j from 0 to i list P#j)
	point = nestedQuotSchemePoint L
    ///,
    PARA {"The method has the option ",TO AffineChart," to choose the affine chart used to describe the point."},
    UL {
        {"The default value is ", TO AffineChart, TT " => null",". In this case, the affice chart corresponds to the initial ideal of the input."},
	{"The affine chart can be specified setting ",TO AffineChart, " => J", ", where ",TT "J"," is a monomial ideal"},
	{"If the scheme is supported at the origin, with ",TO AffineChart,TT " => ", TO BBplus, " an affine chart suitable for the ",TEX/// BB${}^{+}$///, " decompostion is choosen."}
       },
    EXAMPLE lines ///
	R = ZZ/101[x,y];
	I =  (ideal (x,y^2))^2 + ideal(x - y^3)
	L = {gens ideal gens R, gens I};
	nestedQuotSchemePoint L
	nestedQuotSchemePoint (L, AffineChart => BBplus)
    ///,  
}

document {
    Key => {(ideal,HilbertSchemePoint)},
    Headline => "the ideal defining a point of some Hilbert scheme",
    Usage => "ideal point",
    Inputs => {"point" => HilbertSchemePoint => "a point of some Hilbert scheme"},
    Outputs => {Ideal},
    EXAMPLE lines ///
	R = ZZ/101[x,y];
	I = ideal( random(2,R)+random(1,R)+random(0,R),random(2,R)+random(1,R)+random(0,R));
	point = hilbertSchemePoint I
	ideal point
    ///,
}

document {
    Key => {(degree,HilbertSchemePoint)},
    Headline => "the length of the scheme",
    Usage => "degree point",
    Inputs => {"point" => HilbertSchemePoint => "a point of some Hilbert scheme"},
    Outputs => {ZZ},
    PARA{"The method returns the length of the subscheme."},
    EXAMPLE lines ///
	R = ZZ/101[x,y];
	I = ideal( random(2,R)+random(1,R)+random(0,R),random(2,R)+random(1,R)+random(0,R));
	point = hilbertSchemePoint I
	degree point
    ///,
}

document {
    Key => {(module,QuotSchemePoint)},
    Headline => "the module defining a point of some Quot scheme",
    Usage => "module point",
    Inputs => {"point" => QuotSchemePoint => "a point of some Quot scheme"},
    Outputs => {Module},
    EXAMPLE lines ///
	R = ZZ/101[x,y,z];
        M = random(R^{0,0},R^{-1,-1,-2,-2});
	point = quotSchemePoint M
	module point == coker M
    ///,
}

document {
    Key => {(degree,QuotSchemePoint)},
    Headline => "the length of the module",
    Usage => "degree point",
    Inputs => {"point" => QuotSchemePoint => "a point of some Quot scheme"},
    Outputs => {ZZ},
    PARA{"The method returns the length of the quotient module."},
    EXAMPLE lines ///
	R = ZZ/101[x,y,z];
        M = random(R^{0,0},R^{-1,-1,-2,-2});
	point = quotSchemePoint M
	degree point
    ///,
}

document {
    Key => {(rank,QuotSchemePoint)},
    Headline => "the rank of the cover free module",
    Usage => "rank point",
    Inputs => {"point" => QuotSchemePoint => "a point of some Quot scheme"},
    Outputs => {ZZ},
    PARA{"The method returns the rank of the free module of which the point is a quotient."},
    EXAMPLE lines ///
	R = ZZ/101[x,y,z];
        M = random(R^{0,0},R^{-1,-1,-2,-2});
	point = quotSchemePoint M
	rank point
    ///,
}

document {
    Key => {(ideal,NestedHilbertSchemePoint)},
    Headline => "the list of ideals defining a point of some nested Hilbert scheme",
    Usage => "ideal point",
    Inputs => {"point" => NestedHilbertSchemePoint => "a point of some nested Hilbert scheme"},
    --Outputs => {List},
     EXAMPLE lines ///
	R = ZZ/101[x,y];
	P = for i from 1 to 3 list trim ideal(random(1,R)+random(0,R),random(1,R)+random(0,R))
	L = for i from 0 to 2 list intersect (for j from 0 to i list P#j)
	point = nestedHilbertSchemePoint L;
	ideal point
    ///,
}

document {
    Key => {(degrees,NestedHilbertSchemePoint)},
    Headline => "the list of lengths of configuration of some nested Hilbert scheme",
    Usage => "degrees point",
    Inputs => {"point" => NestedHilbertSchemePoint => "a point of some nested Hilbert scheme"},
    Outputs => {List},
     EXAMPLE lines ///
	R = ZZ/101[x,y];
	P = for i from 1 to 3 list trim ideal(random(1,R)+random(0,R),random(1,R)+random(0,R))
	L = for i from 0 to 2 list intersect (for j from 0 to i list P#j)
	point = nestedHilbertSchemePoint L;
	degrees point
    ///,
}

document {
    Key => {(length,NestedHilbertSchemePoint)},
    Headline => "the number of nestings of a configuration of some nested Hilbert scheme",
    Usage => "length point",
    Inputs => {"point" => NestedHilbertSchemePoint => "a point of some nested Hilbert scheme"},
    Outputs => {ZZ},
     EXAMPLE lines ///
	R = ZZ/101[x,y];
	P = for i from 1 to 3 list trim ideal(random(1,R)+random(0,R),random(1,R)+random(0,R))
	L = for i from 0 to 2 list intersect (for j from 0 to i list P#j)
	point = nestedHilbertSchemePoint L;
	length point
    ///,
}

document {
    Key => {(module,NestedQuotSchemePoint)},
    Headline => "the list of modules defining a point of some nested Quot scheme",
    Usage => "module point",
    Inputs => {"point" => NestedQuotSchemePoint => "a point of some nested Quot scheme"},
--    Outputs => {List},
    EXAMPLE ///
	R = ZZ/101[x,y];
	P = for i from 1 to 3 list trim ideal(random(1,R)+random(0,R),random(1,R)+random(0,R))
	L = for i from 0 to 2 list gens module intersect (for j from 0 to i list P#j)
	point = nestedQuotSchemePoint L;
	module point
    ///,
}

document {
    Key => {(degrees,NestedQuotSchemePoint)},
    Headline => "the list of of lengths of configuration of some nested Quot scheme",
    Usage => "degrees point",
    Inputs => {"point" => NestedQuotSchemePoint => "a point of some nested Quot scheme"},
    Outputs => {List},
    EXAMPLE ///
	R = ZZ/101[x,y];
	P = for i from 1 to 3 list trim ideal(random(1,R)+random(0,R),random(1,R)+random(0,R))
	L = for i from 0 to 2 list gens module intersect (for j from 0 to i list P#j)
	point = nestedQuotSchemePoint L;
	degrees point
    ///,
}

document {
    Key => {(length,NestedQuotSchemePoint)},
    Headline => "the number of nestings of a configuration of some nested Quot scheme",
    Usage => "length point",
    Inputs => {"point" => NestedQuotSchemePoint => "a point of some nested Quot scheme"},
    Outputs => {ZZ},
    EXAMPLE ///
	R = ZZ/101[x,y];
	P = for i from 1 to 3 list trim ideal(random(1,R)+random(0,R),random(1,R)+random(0,R))
	L = for i from 0 to 2 list gens module intersect (for j from 0 to i list P#j)
	point = nestedQuotSchemePoint L;
	length point
    ///,
}

document {
    Key => {(rank,NestedQuotSchemePoint)},
    Headline => "the rank of the cover free module",
    Usage => "rank point",
    Inputs => {"point" => NestedQuotSchemePoint => "a point of some nested Quot scheme"},
    Outputs => {ZZ},
    PARA{"The method returns the rank of the free module of which the point is a quotient."},
    EXAMPLE ///
    	R = ZZ/101[x,y];
	P = for i from 1 to 3 list trim ideal(random(1,R)+random(0,R),random(1,R)+random(0,R))
	L = for i from 0 to 2 list gens module intersect (for j from 0 to i list P#j)
	point = nestedQuotSchemePoint L;
	rank point
    ///,
}

hasTorusLimitAtInfinity
document {
    Key => {hasTorusLimitAtInfinity,(hasTorusLimitAtInfinity,ParameterSpacePoint)},
    Headline => "torus limit af infinity",
    Usage => "torusLimitAtInfinity point",
    Inputs => {"point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},    
    Outputs => {ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},
    PARA{"The method returns ", TT "true"," if the limit ",TEX///$\displaystyle \lim_{t\to \infty} t \curvearrowright \texttt{point} $///," exists, ",TT "false"," otherwise."},
    EXAMPLE lines ///
	R = ZZ/101[x,y];
	I =  (ideal (x,y^2))^2 + ideal(x - y^3) 
	point = hilbertSchemePoint I
	hasTorusLimitAtInfinity point
	I2 = ideal( random(2,R)+random(1,R)+random(0,R),random(2,R)+random(1,R)+random(0,R));
	point2 = hilbertSchemePoint I2
	hasTorusLimitAtInfinity point2
    ///,
}

document {
    Key => {torusLimitAtInfinity,(torusLimitAtInfinity,ParameterSpacePoint),[torusLimitAtInfinity,Verbose]},
    Headline => "torus limit af infinity",
    Usage => "torusLimitAtInfinity point",
    Inputs => {"point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},    
    Outputs => {ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},
    PARA{"The method returns ",TEX///$\displaystyle \lim_{t\to \infty} t \curvearrowright \texttt{point} $///," (if it exists)."},
    EXAMPLE lines ///
	R = ZZ/101[x,y];
	I =  (ideal (x,y^2))^2 + ideal(x - y^3) 
	point = hilbertSchemePoint I
	torusLimitAtInfinity point
	I2 = ideal( random(2,R)+random(1,R)+random(0,R),random(2,R)+random(1,R)+random(0,R));
	point2 = hilbertSchemePoint I2
	torusLimitAtInfinity point2
    ///,
}

document {
    Key => {torusLimitAtZero,(torusLimitAtZero,ParameterSpacePoint)},
    Headline => "torus limit af zero",
    Usage => "torusLimitAtZero point",
    Inputs => {"point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},    
    Outputs => {ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},
    PARA{"The method returns ",TEX///$\displaystyle \lim_{t\to 0} t \curvearrowright \texttt{point} $///,"."},
    EXAMPLE lines ///
	R = ZZ/101[x,y];
	I =  (ideal (x,y^2))^2 + ideal(x - y^3) 
	point = hilbertSchemePoint I
	torusLimitAtZero point
	I2 = ideal( random(2,R)+random(1,R)+random(0,R),random(2,R)+random(1,R)+random(0,R));
	point2 = hilbertSchemePoint I2
	torusLimitAtZero point2
    ///,
}

document {
    Key => {tangentSpace,(tangentSpace,ParameterSpacePoint),[tangentSpace,Verbose]},
    Headline => "the tangent space to a parameter space",
    Usage => "tangentSpace point",
    Inputs => {"point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},    
    Outputs => {TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    PARA{"The method returns the tangent space at ",TT "point"," to the corresponding parameter space."},
    EXAMPLE lines ///
	R = ZZ/101[x,y,z];
	I =  (ideal gens R)^2
	point = hilbertSchemePoint I
	tangentSpace point
    ///,
}

document {
    Key => {(tangentSpace,Ideal)},
    Headline => "the tangent space to a parameter space",
    Usage => "tangentSpace I",
    Inputs => {"I" => Ideal},    
    Outputs => {TangentSpace => {TT "tangentSpace hilbertSchemePoint I", "."}},
    SeeAlso => {tangentSpace}
}

document {
    Key => {(tangentSpace,Module)},
    Headline => "the tangent space to a parameter space",
    Usage => "tangentSpace M",
    Inputs => {"M" => Module},    
    Outputs => {TangentSpace => {TT "tangentSpace quotSchemePoint M", "."}},
    SeeAlso => {tangentSpace}
}

document {
    Key => {(tangentSpace,Matrix)},
    Headline => "the tangent space to a parameter space",
    Usage => "tangentSpace M",
    Inputs => {"M" => Matrix},    
    Outputs => {TangentSpace => {TT "tangentSpace quotSchemePoint M", "."}},
    SeeAlso => {tangentSpace}
}

document {
    Key => {(tangentSpace,List)},
    Headline => "the tangent space to a parameter space",
    Usage => "tangentSpace L",
    Inputs => {"L" => List},    
    Outputs => {TangentSpace => {"If ", TT "L"," is a list of ideals, then returns ",
	                          TT "tangentSpace nestedHilbertSchemePoint L", ".\n",
				  "If ", TT "L"," is a list of modules or matrices, then returns ",
	                          TT "tangentSpace nestedQuottSchemePoint L", "."}},
    SeeAlso => {tangentSpace}
}

document {
    Key => {(dim,TangentSpace)},
    Headline => "the dimension of a tangent space",
    Usage => "dim ts",
    Inputs => {"ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},    
    Outputs => {ZZ},
    PARA{"The method returns the dimension of a tangent space (or subspace)."},
    EXAMPLE lines ///
	R = ZZ/101[x,y,z];
	I =  (ideal gens R)^2
	point = hilbertSchemePoint I;
	ts = tangentSpace point
	dim ts
    ///,
}

document {
    Key => {(hilbertSeries,TangentSpace)},
    Headline => "the Hilbert series of a tangent space",
    Usage => "hilbertSeries ts",
    Inputs => {"ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},    
    Outputs => {ZZ},
    PARA{"The method returns the Hilbert series of a tangent space (or subspace)."},
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
    EXAMPLE lines ///
        R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w);
	point = hilbertSchemePoint I
	ts = tangentSpace point
	hilbertSeries ts
    ///,
}

document {
    Key => {(hilbertFunction, ZZ, TangentSpace),(hilbertFunction,List,TangentSpace)},
    Headline => "the Hilbert function of a tangent space", 
    Usage => "hilbertFunction (d,ts)",
    Inputs => {"d" => ZZ => {" or a ", TO List," of integers; specifying a degree (or multidegree)"},
	       "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {ZZ}, 
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
    EXAMPLE lines ///
        R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w);
	point = hilbertSchemePoint I
	ts = tangentSpace point
	hilbertFunction(-1, ts)
    ///
}

document {
    Key => {(hilbertFunction, ZZ, ZZ, TangentSpace),(hilbertFunction,List,List,TangentSpace),
            (hilbertFunction, InfiniteNumber, ZZ, TangentSpace),(hilbertFunction,ZZ,InfiniteNumber,TangentSpace),
	    (hilbertFunction,InfiniteNumber,InfiniteNumber,TangentSpace)},
    Headline => "the Hilbert function of a tangent space", 
    Usage => "hilbertFunction (lo,hi,ts)",
    Inputs => {"lo" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the low degree (or multidegree)"},
	       "hi" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the high degree (or multidegree)"},
	       "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {ZZ}, 
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
    EXAMPLE lines ///
        R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w);
	point = hilbertSchemePoint I
	ts = tangentSpace point
	hilbertFunction(-infinity,-1, ts)
    ///
}

document {
    Key => {subspace,(subspace, ZZ, TangentSpace),(subspace,List,TangentSpace),[subspace,Verbose]},
    Headline => "subspace of a tangent space", 
    Usage => "subspace (d,ts)",
    Inputs => {"d" => ZZ => {" or a ", TO List," of integers; specifying a degree (or multidegree)"},
	       "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}}, 
    PARA{"The method returns the subspace of the tangent space of the given degree (or multidegree)."},
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
    EXAMPLE lines ///
        R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w);
	point = hilbertSchemePoint I
	ts = tangentSpace point
	subspace(-1, ts)
	dim oo, dim ts
    ///
}

document {
    Key => {(subspace, ZZ, ZZ, TangentSpace),(subspace,List,List,TangentSpace),
            (subspace, InfiniteNumber, ZZ, TangentSpace),(subspace,ZZ,InfiniteNumber,TangentSpace),
	    (subspace,InfiniteNumber,InfiniteNumber,TangentSpace)},
    Headline => "subspace of a tangent space", 
    Usage => "subspace (lo,hi,ts)",
    Inputs => {"lo" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the low degree (or multidegree)"},
	       "hi" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the high degree (or multidegree)"},
	       "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}}, 
    PARA{"The method returns the subspace of the tangent space in the given degree (or multidegree) range."},
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
    EXAMPLE lines ///
        R = QQ[x,y,z];
	I = (ideal(x,y^2,y*z,z^2))^2 + (ideal(y^3+x*z));
	point = hilbertSchemePoint (I,AffineChart => BBplus);
	ts = tangentSpace point
	subspace(-infinity,-1, ts)
	dim oo, dim ts
    ///,
    SeeAlso => {subspace}
}

document {
    Key => {(subspace,TangentSpace,Matrix)},
    Headline => "subspace of a tangent space", 
    Usage => "subspace (ts,mat)",
    Inputs => {"ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"},
	       "mat" => Matrix},
    Outputs => {TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}}, 
    PARA{"The method returns the subspace of the tangent space generated by the tangent vector described by ",TT "mat" ,"."},
    EXAMPLE lines ///
        R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w);
	point = hilbertSchemePoint I;
	ts = tangentSpace point
	tnt = trivialNegativeTangentVectors point
	mat = (matrix tnt#0) | (matrix tnt#1) | (matrix tnt#2) | (matrix tnt#3)
	tntSubspace = subspace(ts, mat)
	dim tntSubspace, dim ts
    ///,
    SeeAlso => {(basis,TangentSpace),(matrix,TangentVector)}
}

document {
    Key => {firstOrderDeformations,(firstOrderDeformations,TangentSpace)},
    Headline => "first order deformations", 
    Usage => "firstOrderDeformations ts",
    Inputs => {"ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {List => {"a list of ",TO TangentVector," objects"}}, 
    PARA{"The method returns a list of flat families over the dual numbers describing a basis of the tangent space."},
    EXAMPLE lines ///
        R = QQ[x,y];
	I = (ideal gens R)^2;
	point = hilbertSchemePoint I;
	ts = tangentSpace point
	firstOrderDeformations ts
    ///,   
}

document {
    Key => {(firstOrderDeformations,ParameterSpacePoint)},
    Headline => "first order deformations", 
    Usage => "firstOrderDeformations point",
    Inputs => {"point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint,
	                  " or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},    
    Outputs => {List => {"returns ", TT "firstOrderDeformations tangentSpace point"}},   
}

document {
    Key => {(firstOrderDeformations, ZZ, TangentSpace),(firstOrderDeformations,List,TangentSpace)},
    Headline => "first order deformations", 
    Usage => "firstOrderDeformations (d,ts)",
    Inputs => {"d" => ZZ => {" or a ", TO List," of integers; specifying a degree (or multidegree)"},
	       "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {List => {"a list of ",TO TangentVector," objects"}}, 
    PARA{"The method returns a list of flat families over the dual numbers describing a basis of the tangent space of the given degree (or multidegree)."},
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
    EXAMPLE lines ///
        R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w);
	point = hilbertSchemePoint I
	ts = tangentSpace point
	firstOrderDeformations (-1, ts)
    ///
}

document {
    Key => {(firstOrderDeformations, ZZ, ParameterSpacePoint),(firstOrderDeformations,List,ParameterSpacePoint)},
    Headline => "first order deformations", 
    Usage => "firstOrderDeformations (d,point)",
    Inputs => {"d" => ZZ => {" or a ", TO List," of integers; specifying a degree (or multidegree)"},
	       "point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint,
	                  " or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},
    Outputs => {List => {"returns ", TT "firstOrderDeformations (d, tangentSpace point)"}},
    SeeAlso => {(firstOrderDeformations, ZZ, TangentSpace),(firstOrderDeformations,List,TangentSpace)}
}

document {
    Key => {(firstOrderDeformations, ZZ, ZZ, TangentSpace),(firstOrderDeformations,List,List,TangentSpace),
            (firstOrderDeformations, InfiniteNumber, ZZ, TangentSpace),(firstOrderDeformations,ZZ,InfiniteNumber,TangentSpace),
	    (firstOrderDeformations,InfiniteNumber,InfiniteNumber,TangentSpace)},
    Headline => "first order deformations", 
    Usage => "firstOrderDeformations (lo,hi,ts)",
    Inputs => {"lo" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the low degree (or multidegree)"},
	       "hi" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the high degree (or multidegree)"},
	       "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {List => {"a list of ",TO TangentVector," objects"}}, 
    PARA{"The method returns a list of flat families over the dual numbers describing a basis of the tangent space in the given degree (or multidegree) range."},
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
     EXAMPLE lines ///
        R = QQ[x,y,z];
	I = (ideal(x,y^2,y*z,z^2))^2 + (ideal(y^3+x*z));
	point = hilbertSchemePoint (I,AffineChart => BBplus);
	ts = tangentSpace point
	firstOrderDeformations(0,1,ts)
    ///,
}

document {
    Key => {(firstOrderDeformations, ZZ, ZZ, ParameterSpacePoint),(firstOrderDeformations,List,List,ParameterSpacePoint),
            (firstOrderDeformations, InfiniteNumber, ZZ, ParameterSpacePoint),(firstOrderDeformations,ZZ,InfiniteNumber,ParameterSpacePoint),
	    (firstOrderDeformations,InfiniteNumber,InfiniteNumber,ParameterSpacePoint)},
    Headline => "first order deformations", 
    Usage => "firstOrderDeformations (lo,hi,point)",
    Inputs => {"lo" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the low degree (or multidegree)"},
	       "hi" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the high degree (or multidegree)"},
	       "point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint,
	                  " or ",TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},
    Outputs => {List => {"returns ", TT "firstOrderDeformations (lo,hi, tangentSpace point)"}},
    SeeAlso => {(firstOrderDeformations, ZZ, ZZ, TangentSpace),(firstOrderDeformations,List,List,TangentSpace),
            (firstOrderDeformations, InfiniteNumber, ZZ, TangentSpace),(firstOrderDeformations,ZZ,InfiniteNumber,TangentSpace),
	    (firstOrderDeformations,InfiniteNumber,InfiniteNumber,TangentSpace)}
}

document {
    Key => {trivialNegativeTangentVectors,(trivialNegativeTangentVectors,ParameterSpacePoint)},
    Headline => "trivial negative tangent vectors",
    Usage => "trivialNegativeTangentVectors point",
    Inputs => {"point" => ParameterSpacePoint => {"(",TO HilbertSchemePoint," or ",TO QuotSchemePoint," or ",
	        TO NestedHilbertSchemePoint," or ",TO NestedQuotSchemePoint,")"}},
    Outputs => {List => {"a list of ",TO TangentVector," objects correspondng to translations"}}, 
    EXAMPLE lines ///
	R = QQ[x,y];
	I = ideal(x^2,y^2,y^3);
	point = hilbertSchemePoint I
	trivialNegativeTangentVectors point
    ///,
}

document {
    Key => {(Hom,TangentSpace)},
    Headline => "homomorphisms describing tangent vectors", 
    Usage => "Hom ts",
    Inputs => {"ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {{"a list of module maps"}}, 
    PARA{"The method returns a list of homomorphism describing a basis of the tangent space."},
    EXAMPLE lines ///
        R = QQ[x,y];
	I = (ideal gens R)^2;
	point = hilbertSchemePoint I;
	ts = tangentSpace point
	hom = Hom ts
	ex = first hom
	source ex, target ex
    ///,   
}

document {
    Key => {(Hom, ZZ, TangentSpace),(Hom,List,TangentSpace)},
    Headline => "homomorphisms describing tangent vectors", 
    Usage => "Hom (d,ts)",
    Inputs => {"d" => ZZ => {" or a ", TO List," of integers; specifying a degree (or multidegree)"},
	       "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {{"a list of module maps"}}, 
    PARA{"The method returns a list of homomorphisms describing a basis of the tangent space of the given degree (or multidegree)."},
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
    EXAMPLE lines ///
        R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w);
	point = hilbertSchemePoint I
	ts = tangentSpace point
	hom = Hom (-1, ts)
	ex = last hom
	source ex, target ex
    ///
}

document {
    Key => {(Hom, ZZ, ZZ, TangentSpace),(Hom,List,List,TangentSpace),
            (Hom, InfiniteNumber, ZZ, TangentSpace),(Hom,ZZ,InfiniteNumber,TangentSpace),
	    (Hom,InfiniteNumber,InfiniteNumber,TangentSpace)},
    Headline => "homomorphisms describing tangent vectors", 
    Usage => "Hom (lo,hi,ts)",
    Inputs => {"lo" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the low degree (or multidegree)"},
	       "hi" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the high degree (or multidegree)"},
	       "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {{"a list of module maps"}}, 
    PARA{"The method returns a list of homomorphisms describing a basis of the tangent space in the given degree (or multidegree) range."},
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
     EXAMPLE lines ///
        R = QQ[x,y,z];
	I = (ideal(x,y^2,y*z,z^2))^2 + (ideal(y^3+x*z));
	point = hilbertSchemePoint (I,AffineChart => BBplus);
	ts = tangentSpace point
	hom = Hom(0,1,ts)
	ex = first hom
	source ex, target ex
    ///,
}

document {
    Key => {(basis,TangentSpace)},
    Headline => "matrices describing tangent vectors", 
    Usage => "basis ts",
    Inputs => {"ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {Matrix}, 
    PARA{"The method returns a matrix whose columns describe a basis of the tangent space."},
    EXAMPLE lines ///
        R = QQ[x,y];
	I = (ideal gens R)^2;
	point = hilbertSchemePoint I;
	ts = tangentSpace point
	mat = basis ts;
	mat_{0}
    ///,
    SeeAlso => {(matrix,TangentVector)}
}

document {
    Key => {(basis, ZZ, TangentSpace),(basis,List,TangentSpace)},
    Headline => "matrices describing tangent vectors", 
    Usage => "Hom (d,ts)",
    Inputs => {"d" => ZZ => {" or a ", TO List," of integers; specifying a degree (or multidegree)"},
	       "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {Matrix}, 
    PARA{"The method returns a matrix whose columns describe a basis of the tangent space of the given degree (or multidegree)."},
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
    EXAMPLE lines ///
        R = QQ[x,y,z,w];
	I = (ideal(x,y))^2 + (ideal(z,w))^2 + ideal(x*z+y*w);
	point = hilbertSchemePoint I
	ts = tangentSpace point
	mat = basis (-1, ts);
	mat_{0}
    ///,
    SeeAlso => {(matrix,TangentVector)}
}

document {
    Key => {(basis, ZZ, ZZ, TangentSpace),(basis,List,List,TangentSpace),
            (basis, InfiniteNumber, ZZ, TangentSpace),(basis,ZZ,InfiniteNumber,TangentSpace),
	    (basis,InfiniteNumber,InfiniteNumber,TangentSpace)},
    Headline => "matrices describing tangent vectors", 
    Usage => "basis (lo,hi,ts)",
    Inputs => {"lo" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the low degree (or multidegree)"},
	       "hi" => ZZ => {" or a ", TO InfiniteNumber," or a ", TO List," of integers; the high degree (or multidegree)"},
	       "ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {Matrix}, 
    PARA{"The method returns a a matrix whose columns describe a basis of the tangent space in the given degree (or multidegree) range."},
    PARA{"The answer is meaningful if the point lies in homogeneous locus of the parameter space."},
    PARA{"If the point is constructed with the option ",TO AffineChart,TT " => ",TO BBplus,
	 ", the information about negativity/non negativity is reliable."},
     EXAMPLE lines ///
        R = QQ[x,y,z];
	I = (ideal(x,y^2,y*z,z^2))^2 + (ideal(y^3+x*z));
	point = hilbertSchemePoint (I,AffineChart => BBplus);
	ts = tangentSpace point
	mat = basis(0, 1, ts)
	mat_{0}
    ///,
   SeeAlso => {(matrix,TangentVector)}
}

document {
    Key => {(homomorphism, TangentVector)},
    Headline => "homomorphism corresponding to a tangent vector", 
    Usage => "homomorphism tv",
    Inputs => {"tv" => TangentVector => {"(",TO TangentVectorHilbertScheme," or ",TO TangentVectorQuotScheme," or ",
	                             TO TangentVectorNestedHilbertScheme," or ",TO TangentVectorNestedQuotScheme,")"}},
    Outputs => {Matrix}, 
    PARA{"For Hilbert and Quot schemes, the method returns the module homomorphism corresponding to a flat family over the dual numbers."},
    PARA{"For nested Hilbert and Quot schemes, the method returns the list of module homomorphisms corresponding to a flat family over the dual numbers."},
    EXAMPLE lines ///
        R = QQ[x,y,z];
	I = (ideal(gens R))^2;
	point = hilbertSchemePoint I
	fod = firstOrderDeformations point;
	first fod
	homomorphism first fod
    ///,
}

document {
    Key => {(matrix, TangentVector)},
    Headline => "matrix corresponding to a tangent vector", 
    Usage => "matrix tv",
    Inputs => {"tv" => TangentVector => {"(",TO TangentVectorHilbertScheme," or ",TO TangentVectorQuotScheme," or ",
	                             TO TangentVectorNestedHilbertScheme," or ",TO TangentVectorNestedQuotScheme,")"}},
    Outputs => {Matrix}, 
    PARA{"The method returns a matrix corresponding to a flat family over the dual numbers."},
    EXAMPLE lines ///
        R = QQ[x,y,z];
	I = (ideal(gens R))^2;
	point = hilbertSchemePoint I
	fod = firstOrderDeformations point;
	first fod
	matrix first fod
    ///,
}

document {
    Key => {getTangentVector,(getTangentVector,TangentSpace,List)},
    Headline => "tangent vector of a tangent space", 
    Usage => "getTangentVector (ts, v)",
    Inputs => {"ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"},
	       "v" => List => {"the values to assign to the coordinates of ",TT "ts","."}},
    Outputs => {TangentVector}, 
    PARA{"The method returns the tangent vector of ", TT "ts", " specified by the coordinates ", TT "v","."},
    EXAMPLE lines ///
        R = QQ[x,y,z];
	I = (ideal(gens R))^2;
	point = hilbertSchemePoint I
	ts = tangentSpace point
	getTangentVector (ts, toList(1..dim ts))
    ///,
}

document {
    Key => {getRandomTangentVector,(getRandomTangentVector,TangentSpace)},
    Headline => "random tangent vector of a tangent space", 
    Usage => "getRandomTangentVector ts",
    Inputs => {"ts" => TangentSpace => {"(",TO TangentSpaceHilbertScheme," or ",TO TangentSpaceQuotScheme," or ",
	                             TO TangentSpaceNestedHilbertScheme," or ",TO TangentSpaceNestedQuotScheme,")"}},
    Outputs => {TangentVector}, 
    PARA{"The method returns a random tangent vector of ", TT "ts","."},
    EXAMPLE lines ///
        R = ZZ/101[x,y];
	I = (ideal(gens R))^2;
	point = hilbertSchemePoint I
	ts = tangentSpace point
	getRandomTangentVector ts
    ///,
}

document {
    Key => {deformationOrder,(deformationOrder,Deformation)},
    Headline => "order of a deformation", 
    Usage => "deformationOrder def",
    Inputs => {"def" => Deformation},
    Outputs => {ZZ => "the order of the deformation"}, 
    EXAMPLE lines ///
        R = ZZ/101[x,y];
	I = (ideal(gens R))^2;
	point = hilbertSchemePoint I
	ts = tangentSpace point
	tv = getRandomTangentVector ts
	deformationOrder tv
    ///,
}

document {
    Key => {isObstructed,(isObstructed,Deformation)},
    Headline => "whether a deformation is obstructed", 
    Usage => "isObstructed def",
    Inputs => {"def" => Deformation},
    Outputs => {Boolean}, 
    PARA{"Given a deformation over the ring ",TEX///$k[t]/t^n$///,", the methods returns ",TT "true",
	 " if there exists an obstruction to the extension to a deformation over the ring ",TEX///$k[t]/t^{n+1}$///,"."},
    EXAMPLE lines ///
        R = QQ[x,y];
	I1 = (ideal(gens R))^2;
	point1 = hilbertSchemePoint I1
	ts1 = tangentSpace point1;
	def1 = first firstOrderDeformations ts1
	isObstructed def1
	use R;
	I2 = ideal(x^2,x*y,y^3);
	point2 = hilbertSchemePoint I2
	ts2 = tangentSpace point2;
	def2 = (firstOrderDeformations ts2)#-3
	isObstructed def2
    ///,
    SeeAlso => {isUnobstructed},
}

document {
    Key => {isUnobstructed,(isUnobstructed,Deformation)},
    Headline => "whether a deformation is unobstructed", 
    Usage => "isUnobstructed def",
    Inputs => {"def" => Deformation},
    Outputs => {Boolean}, 
    PARA{"Given a deformation over the ring ",TEX///$k[t]/t^n$///,", the methods returns ",TT "true",
	 " if there is no obstruction to the extension to a deformation over the ring ",TEX///$k[t]/t^{n+1}$///,"."},
    EXAMPLE lines ///
         R = QQ[x,y];
	I1 = (ideal(gens R))^2;
	point1 = hilbertSchemePoint I1
	ts1 = tangentSpace point1;
	def1 = first firstOrderDeformations ts1
	isUnobstructed def1
	use R;
	I2 = ideal(x^2,x*y,y^3);
	point2 = hilbertSchemePoint I2
	ts2 = tangentSpace point2;
	def2 = (firstOrderDeformations ts2)#-3
	isUnobstructed def2	
    ///,
    SeeAlso => {isObstructed},
}

document {
    Key => {obstruction,(obstruction,Deformation)},
    Headline => "obstructions to a deformation", 
    Usage => "obstruction def",
    Inputs => {"def" => Deformation},
    Outputs => {Ideal => "the ideal describing the obstruction"}, 
    EXAMPLE lines ///
        R = QQ[x,y];
	I = ideal(x^2,x*y,y^3);
	point = hilbertSchemePoint I
	tnt = trivialNegativeTangentVectors point
	for def in tnt list isObstructed def
	for def in tnt list obstruction def
    ///,
}

document {
    Key => {extendDeformation,(extendDeformation,Deformation)},
    Headline => "extension of a deformation", 
    Usage => "extendDeformation def",
    Inputs => {"def" => Deformation => {" of order ",TEX///$n$///,"."}},
    Outputs => {Deformation  => {" of order ",TEX///$n+1$///,"."}}, 
    PARA{"Given a deformation over the ring ",TEX///$k[t]/t^n$///,", the methods returns an extension to a deformation ",
	  "over the ring ",TEX///$k[t]/t^{n+1}$///," (if it exists)."},
    EXAMPLE lines ///
        R = QQ[x,y];
	I = ideal(x^2,x*y,y^3);
	point = hilbertSchemePoint I
	ts = tangentSpace point;
	def = (firstOrderDeformations ts)#-3
	deformationOrder def
	extendDeformation def
	deformationOrder oo
    ///,
}

document {
    Key => {liftDeformation,(liftDeformation,Deformation),[liftDeformation,MaxOrder],[liftDeformation,Verbose]},
    Headline => "lifting of a deformation", 
    Usage => "liftDeformation def",
    Inputs => {"def" => Deformation => {" of order ",TEX///$n$///,"."}},
    Outputs => {Deformation  => {" over the affine line ",TEX///$\mathbb{A}^1$///,"."}}, 
    PARA{"Given a deformation over the ring ",TEX///$k[t]/t^n$///,", the methods returns a litfing of the deformation ",
	  "over the affine line ",TEX///$\mathbb{A}^1$///," (if possible)."},
    EXAMPLE lines ///
        R = QQ[x,y];
	I = ideal(x^2,x*y,y^3);
	point = hilbertSchemePoint I
	ts = tangentSpace point;
	def = (firstOrderDeformations ts)#-3
	deformationOrder def
	liftDeformation def
    ///,
}

document {
    Key => {getFiber,(getFiber,Deformation,Thing)},
    Headline => "fiber of a deformation", 
    Usage => "getFiber (def, v)",
    Inputs => {"def" => Deformation,
	       "v" => Thing => {"a values to assign to parameter of the family."}},
    Outputs => {ParameterSpacePoint}, 
    PARA{"The method returns a point on the parameter space corresponding to the fiber over the assigned value"},
    EXAMPLE lines ///
        R = QQ[x,y,z];
	I = (ideal(gens R))^2;
	point = hilbertSchemePoint I
	ts = tangentSpace point;
	def = first firstOrderDeformations ts
	defOverA1 = liftDeformation def
	getFiber (defOverA1, -1)
    ///,
    Caveat => {"The answer is meaningful if the deformations is flat (over the affine line)"},
}

document {
    Key => {getSpecialFiber,(getSpecialFiber,Deformation)},
    Headline => "special fiber of a deformation", 
    Usage => "getSpecialFiber def",
    Inputs => {"def" => Deformation},
    Outputs => {ParameterSpacePoint}, 
    PARA{"The method returns the special fiber of the family"},
    EXAMPLE lines ///
        R = QQ[x,y,z];
	I = (ideal(gens R))^2;
	point = hilbertSchemePoint I
	ts = tangentSpace point;
	def = first firstOrderDeformations ts
	defOverA1 = liftDeformation def
	getSpecialFiber defOverA1
    ///,
}

document {
    Key => {getGeneralFiber,(getGeneralFiber,Deformation)},
    Headline => "general fiber of a deformation", 
    Usage => "getGeneralFiber def",
    Inputs => {"def" => Deformation},
    Outputs => {ParameterSpacePoint}, 
    PARA{"The method returns a point on the parameter space corresponding to the general fiber"},
    EXAMPLE lines ///
         R = QQ[x,y,z];
	I = (ideal(gens R))^2;
	point = hilbertSchemePoint I
	ts = tangentSpace point;
	def = first firstOrderDeformations ts
	defOverA1 = liftDeformation def
	getGeneralFiber defOverA1
    ///,
    Caveat => {"The answer is meaningful if the deformations is flat (over the affine line)"},
}

document {
    Key => {getRandomFiber,(getRandomFiber,Deformation)},
    Headline => "fiber of a deformation", 
    Usage => "getRandomFiber def",
    Inputs => {"def" => Deformation},
    Outputs => {ParameterSpacePoint}, 
    PARA{"The method returns a point on the parameter space corresponding to a random fiber"},
    EXAMPLE lines ///
        R = QQ[x,y,z];
	I = (ideal(gens R))^2;
	point = hilbertSchemePoint I
	ts = tangentSpace point;
	def = first firstOrderDeformations ts
	defOverA1 = liftDeformation def
	getRandomFiber defOverA1	
    ///,
    Caveat => {"The answer is meaningful if the deformations is flat (over the affine line)"},
}

undocumented {(net,ParameterSpacePoint),(net,Deformation)}

undocumented {(coefficientRing,ParameterSpacePoint)}

undocumented {(toString,HilbertSchemePoint),(toString,QuotSchemePoint),(toString,NestedHilbertSchemePoint),(toString,NestedQuotSchemePoint)}

----------------------------------------------------------------------------------------------------
----- TESTS                                                                                    -----
----------------------------------------------------------------------------------------------------


==> anc/computations.m2 <==
loadPackage("HilbertAndQuotSchemesOfPoints");

n = 4; -- n >= 4
R=QQ[x_1..x_n];
Delta = minors(2,matrix {{x_1 .. x_n}, {x_n} | {x_1 .. x_(n-1)}});
J = x_n*ideal( for i from 1 to n-2 list (x_i+x_(n-1)) );
I2 = Delta + J;
betti res I2
s = 2; -- 2 <= s <= n-2
I1 = (ideal (for i from 1 to s list x_i))^2 + ideal (for i from s+1 to n list x_i);
point = nestedHilbertSchemePoint {I1,I2};
TS = tangentSpace point;
hilbertSeries TS
hilbertFunction(-1,TS)


for n from 4 to 16 do (
    print ("---- n = " | toString (n) | " ----");
    R=ZZ/10007[x_1..x_n];
    M=minors(2,matrix{{x_1..x_n},{x_n,x_1}|{x_2..x_(n-2)}|{x_(n-1)}});
    J= x_n*ideal(for i from 1 to n-2 list (x_i+x_(n-1)) );
    I2=M+J;
    for s from 0 to n do (
	use R;
	G1 = for i from 1 to s list x_i;
	G2 = flatten entries gens (ideal (for j from s+1 to n list x_j))^2; 
	I1 = ideal (G1 | G2);
	ts = tangentSpace nestedHilbertSchemePoint {I1,I2};
	print ("-- s = " | toString (s) | ", " | toString(hilbertSeries ts));
   );
);


